An analytic halo approach to the bispectrum of galaxies in redshift space

We present an analytic formula for the galaxy bispectrum in redshift space on the basis of the halo approach description with the halo occupation distribution of central galaxies and satellite galaxies. This work is an extension of a previous work on the galaxy power spectrum, which illuminated the significant contribution of satellite galaxies to the higher multipole spectrum through the non-linear redshift space distortions of their random motions. Behaviors of the multipoles of the bispectrum are compared with results of numerical simulations assuming a halo occupation distribution of the LOWZ sample of the SDSS-III BOSS survey. Also presented are analytic approximate formulas for the multipoles of the bispectrum, which is useful to understanding their characteristic properties. We demonstrate that the Fingers of God effect is quite important for the higher multipoles of the bispectrum in redshift space, depending on the halo occupation distribution parameters.

==> B1h_Eq_4.85_-Eq_4.86__.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     16239,        479]
NotebookOptionsPosition[     14863,        434]
NotebookOutlinePosition[     15228,        450]
CellTagsIndexPosition[     15185,        447]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Calc", ".", " ", "for"}], " ", "1", " ", "halo", " ", "term", " ",
    "using", " ", "the", " ", "Taylor", " ", "expansion", " ", 
   "approximation", " ", "to", " ", "the", " ", "order", " ", "of", " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "*)"}]], "Input",
 CellChangeTimes->{{3.690839019269906*^9, 3.69083901949197*^9}, 
   3.690845489911003*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "To", " ", "avoid", " ", "variable", " ", "assignment", " ", "problems", 
     " ", "in", " ", "the", " ", "RAM"}], ",", 
    RowBox[{
    "complete", " ", "initialization", " ", "of", " ", "current", " ", 
     "calculation", " ", "kernel", " ", "before", " ", "calculating", " ", 
     RowBox[{"each", " ", ".", "nb"}], " ", "file", " ", "is", " ", 
     "recommended"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "duration", " ", "for", " ", "calculation", " ", "depends", 
    " ", "on", " ", "machine"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.6913287041472588`*^9, 3.691328704409446*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "k3", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "k1", ",", "k2", ",", "k3"}],
     "}"}], "\[Element]", "Reals"}], ";"}]}], "Input",
 CellChangeTimes->{{3.688723977199098*^9, 3.688723977840733*^9}, {
  3.6913221474718113`*^9, 3.6913221533121347`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]1", "=", "\[Mu]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]12", "]"}], 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[Mu]", "2"]}]], "*", 
     RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]12", "]"}], "*", "\[Mu]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]3", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "k1"}], "/", "k3"}], "*", "\[Mu]"}], "-", 
    RowBox[{
     RowBox[{"k2", "/", "k3"}], "*", "\[Mu]2"}]}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"k3", "=", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"], "+", 
       RowBox[{"2", "*", "k1", "*", "k2", "*", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "k3", " ", "does", " ", "not", " ", "depend", " ", "on", " ", "\[Phi]"}], 
    ",", "\[Mu]"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.690845269099778*^9, 3.6908452692874603`*^9}, {
  3.690845478595716*^9, 3.690845521150941*^9}, {3.691324134970766*^9, 
  3.691324144379302*^9}, {3.691336169554926*^9, 3.6913361741199093`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"\[Lambda]", "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", 
      RowBox[{"v", ",", "off"}]], "\[IndentingNewLine]", "b"}], "=", 
    RowBox[{"b_bar", "=", 
     OverscriptBox["b", "-"]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.690845269099778*^9, 3.6908452692874603`*^9}, {
  3.690845478595716*^9, 3.690845521150941*^9}, {3.691324134970766*^9, 
  3.691324144379302*^9}, {3.691336169554926*^9, 3.69133617630809*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1", "=", 
   RowBox[{"1", "-", 
    RowBox[{
     SuperscriptBox["k1", "2"], "*", 
     SuperscriptBox["\[Mu]1", "2"], "*", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u2", "=", 
   RowBox[{"1", "-", 
    RowBox[{
     SuperscriptBox["k2", "2"], "*", 
     SuperscriptBox["\[Mu]2", "2"], "*", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u3", "=", 
   RowBox[{"1", "-", 
    RowBox[{
     SuperscriptBox["k3", "2"], "*", 
     SuperscriptBox["\[Mu]3", "2"], "*", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.688722633343979*^9, 3.688722633849226*^9}, {
  3.690839024525755*^9, 3.690839036493332*^9}, {3.690845479537176*^9, 
  3.690845480618935*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{
    RowBox[{"u1", "*", "u2"}], "+", 
    RowBox[{"u2", "*", "u3"}], "+", 
    RowBox[{"u3", "*", "u1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"Expand", "[", "v", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6887222196938877`*^9, 3.6887222354870167`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"w", "=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", 
     RowBox[{"2", "\[Pi]"}]], 
    RowBox[{"v", 
     RowBox[{"\[DifferentialD]", "\[Phi]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.690838621383484*^9, 3.690838623963553*^9}}],

Cell[BoxData[
 RowBox[{"(*", "monopole", "*)"}]], "Input",
 CellChangeTimes->{{3.690839500408243*^9, 3.690839503912273*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1h00k3", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", 
      RowBox[{"-", "1"}], "1"], 
     RowBox[{"w", 
      RowBox[{"\[DifferentialD]", "\[Mu]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688722279698463*^9, 3.688722299315987*^9}, {
   3.688722343952037*^9, 3.6887223448026237`*^9}, {3.68872244249512*^9, 
   3.688722448775412*^9}, {3.688722490010235*^9, 3.68872249122735*^9}, {
   3.688722632016346*^9, 3.688722705781973*^9}, 3.690838646994872*^9, 
   3.690838856320095*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1h00k3", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{"B1h00k3", ",", 
      SuperscriptBox["\[Lambda]", "2"]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688722708618558*^9, 3.688722747715521*^9}, {
   3.6908386475847883`*^9, 3.690838647828362*^9}, {3.6908388565171223`*^9, 
   3.690838856695977*^9}, {3.690839047522031*^9, 3.6908390528157263`*^9}, 
   3.690839232869514*^9, {3.690845481078195*^9, 3.690845481729982*^9}, {
   3.6913221135419273`*^9, 3.6913221185189123`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k3", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["k1", "2"], "+", 
     SuperscriptBox["k2", "2"], "+", 
     RowBox[{"2", "*", "k1", "*", "k2", "*", 
      RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.688558261692631*^9, 3.6885582669655523`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1h00", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{"B1h00k3", ",", 
      SuperscriptBox["\[Lambda]", "2"]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6885588895813503`*^9, 3.688558919604302*^9}, 
   3.688722350429636*^9, {3.688722858725395*^9, 3.688722864422456*^9}, {
   3.690838648075639*^9, 3.690838648395585*^9}, {3.690838856869657*^9, 
   3.690838857024482*^9}, 3.691322201560341*^9, {3.691322826800434*^9, 
   3.6913229299422817`*^9}, 3.691322972078561*^9, 3.691323191243505*^9, 
   3.691323279497588*^9, 3.6913235029374*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Lambda]", "4"], " ", "terms", " ", "to", " ", "be", 
     " ", "omitted", " ", "for", " ", "u"}], "=", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["k", "2"], 
      SuperscriptBox["\[Mu]", "2"], 
      SuperscriptBox["\[Lambda]", "2"], " ", "approximation"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"shot", " ", "noise", " ", "considered"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.69132307137251*^9, 3.691323143361796*^9}, {
  3.691323831022565*^9, 3.691323840044402*^9}, {3.6913244087929296`*^9, 
  3.691324419844673*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B1h00", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["fs", "n"], ")"}], "2"], "*", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"B1h00", ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellDingbat->"\[FilledCircle]",
 CellChangeTimes->{{3.691322990627722*^9, 3.691323068608143*^9}, {
  3.6913238239898977`*^9, 3.69132390300198*^9}, {3.691323936517994*^9, 
  3.691323942470796*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["fs", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k1", "2"], "+", 
        SuperscriptBox["k2", "2"], "+", 
        RowBox[{"k1", " ", "k2", " ", 
         RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["n", "2"]]], "Output",
 CellDingbat->"\[FilledCircle]",
 CellChangeTimes->{{3.6913231477143183`*^9, 3.691323159504236*^9}, 
   3.6913234265648727`*^9, 3.691323531408964*^9, {3.691323890506735*^9, 
   3.691323955774539*^9}, 3.691324004889308*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Eq", ".", 
   RowBox[{"(", "4.85", ")"}]}], "*)"}]], "Input",
 CellDingbat->"\[FilledCircle]",
 CellChangeTimes->{{3.6908391394804897`*^9, 3.690839144955669*^9}, {
  3.690839178309505*^9, 3.6908391827705812`*^9}, {3.6926035780881233`*^9, 
  3.692603580988265*^9}}],

Cell[BoxData[
 RowBox[{"(*", "quadrupole", "*)"}]], "Input",
 CellChangeTimes->{{3.6908395063512583`*^9, 3.690839512413745*^9}, {
  3.691323177053299*^9, 3.691323178040497*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "k3", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"For", " ", "sake", " ", "of", " ", "integration", " ", "speed"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.688563714817049*^9, 3.6885637192841797`*^9}, {
  3.691324752684065*^9, 3.69132479588501*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1h20k3", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", 
      RowBox[{"-", "1"}], "1"], 
     RowBox[{"w", "*", 
      RowBox[{"LegendreP", "[", 
       RowBox[{"2", ",", "\[Mu]"}], "]"}], 
      RowBox[{"\[DifferentialD]", "\[Mu]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688562443747519*^9, 3.688562444083372*^9}, {
   3.6885626092227383`*^9, 3.6885626798400183`*^9}, {3.688563313610447*^9, 
   3.6885633154798594`*^9}, {3.688722351261381*^9, 3.688722351598184*^9}, {
   3.6887234484406643`*^9, 3.688723472023353*^9}, 3.690838658828329*^9, {
   3.690838832336623*^9, 3.6908388407442417`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1h20k3", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{"B1h20k3", ",", 
      SuperscriptBox["\[Lambda]", "2"]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.690838659244059*^9, 3.690838659713234*^9}, {
  3.6908388324824038`*^9, 3.690838850069236*^9}, {3.6908391186736403`*^9, 
  3.690839134092005*^9}, {3.6908454857999372`*^9, 3.690845486250271*^9}, {
  3.691323254054758*^9, 3.691323258134506*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k3", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["k1", "2"], "+", 
     SuperscriptBox["k2", "2"], "+", 
     RowBox[{"2", "*", "k1", "*", "k2", "*", 
      RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1h20", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{"B1h20k3", ",", 
      SuperscriptBox["\[Lambda]", "2"]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688723560396494*^9, 3.6887235630132523`*^9}, {
  3.690838660276761*^9, 3.6908386606060266`*^9}, {3.690838848930369*^9, 
  3.690838849173463*^9}, {3.690839196113729*^9, 3.690839201065539*^9}, {
  3.691323360539179*^9, 3.691323396577633*^9}, {3.691323494697917*^9, 
  3.691323497615728*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Lambda]", "4"], " ", "terms", " ", "to", " ", "be", 
     " ", "omitted", " ", "for", " ", "u"}], "=", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["k", "2"], 
      SuperscriptBox["\[Mu]", "2"], 
      SuperscriptBox["\[Lambda]", "2"], " ", "approximation"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"shot", " ", "noise", " ", "considered"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.69132307137251*^9, 3.691323143361796*^9}, {
  3.691323831022565*^9, 3.691323840044402*^9}, {3.6913244087929296`*^9, 
  3.691324419844673*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B1h20", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["fs", "n"], ")"}], "2"], "*", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"B1h20", ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellDingbat->"\[FilledCircle]",
 CellChangeTimes->{{3.691323365836604*^9, 3.691323371313746*^9}, {
  3.691323993491452*^9, 3.691323995216187*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["fs", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["k1", "2"]}], "+", 
      SuperscriptBox["k2", "2"], "+", 
      RowBox[{"4", " ", "k1", " ", "k2", " ", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["k2", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}], 
   RowBox[{"15", " ", 
    SuperscriptBox["n", "2"]}]]}]], "Output",
 CellDingbat->"\[FilledCircle]",
 CellChangeTimes->{3.6913220617283278`*^9, 3.691322137051141*^9, 
  3.6913222161904583`*^9, 3.691322848196095*^9, 3.691322958282303*^9, 
  3.691323163489231*^9, 3.691323431521924*^9, 3.691323536593557*^9, 
  3.691323923667522*^9, 3.691323959375716*^9, 3.691324008602418*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Eq", ".", 
   RowBox[{"(", "4.86", ")"}]}], "*)"}]], "Input",
 CellDingbat->"\[FilledCircle]",
 CellChangeTimes->{{3.6908392038155537`*^9, 3.690839210533062*^9}, {
  3.692603638014817*^9, 3.692603640152565*^9}}]
},
WindowSize->{710, 810},
WindowMargins->{{118, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (2013\:5e741\
\:670828\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 405, 8, 47, "Input"],
Cell[966, 30, 705, 16, 80, "Input"],
Cell[1674, 48, 378, 9, 46, "Input"],
Cell[2055, 59, 673, 22, 74, "Input"],
Cell[2731, 83, 706, 19, 58, "Input"],
Cell[3440, 104, 487, 11, 55, "Input"],
Cell[3930, 117, 849, 24, 71, "Input"],
Cell[4782, 143, 356, 10, 46, "Input"],
Cell[5141, 155, 282, 8, 47, "Input"],
Cell[5426, 165, 124, 2, 28, "Input"],
Cell[5553, 169, 599, 15, 49, "Input"],
Cell[6155, 186, 561, 11, 35, "Input"],
Cell[6719, 199, 331, 9, 41, "Input"],
Cell[7053, 210, 619, 12, 35, "Input"],
Cell[7675, 224, 658, 17, 49, "Input"],
Cell[CellGroupData[{
Cell[8358, 245, 573, 16, 48, "Input"],
Cell[8934, 263, 704, 19, 55, "Output"]
}, Open  ]],
Cell[9653, 285, 305, 7, 30, "Input"],
Cell[9961, 294, 177, 3, 28, "Input"],
Cell[10141, 299, 320, 7, 46, "Input"],
Cell[10464, 308, 715, 17, 49, "Input"],
Cell[11182, 327, 482, 10, 35, "Input"],
Cell[11667, 339, 263, 8, 41, "Input"],
Cell[11933, 349, 527, 11, 35, "Input"],
Cell[12463, 362, 658, 17, 49, "Input"],
Cell[CellGroupData[{
Cell[13146, 383, 523, 15, 48, "Input"],
Cell[13672, 400, 920, 23, 53, "Output"]
}, Open  ]],
Cell[14607, 426, 252, 6, 30, "Input"]
}
]
*)



==> B2h_Eq_4.91_-Eq_4.92__.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     43100,       1221]
NotebookOptionsPosition[     40800,       1153]
NotebookOutlinePosition[     41167,       1169]
CellTagsIndexPosition[     41124,       1166]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Calc", ".", " ", "for"}], " ", "2", " ", "halo", " ", "term", " ",
    "using", " ", "the", " ", "Taylor", " ", "expansion", " ", 
   "approximation", " ", "to", " ", "the", " ", "order", " ", "of", " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "*)"}]], "Input",
 CellChangeTimes->{{3.69083753867082*^9, 3.690837679204482*^9}, {
  3.690838253326377*^9, 3.690838253518029*^9}, {3.691325432801667*^9, 
  3.6913254543357983`*^9}, {3.691328737664304*^9, 3.691328739587874*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "To", " ", "avoid", " ", "variable", " ", "assignment", " ", "problems", 
     " ", "in", " ", "the", " ", "RAM"}], ",", 
    RowBox[{
    "complete", " ", "initialization", " ", "of", " ", "current", " ", 
     "calculation", " ", "kernel", " ", "before", " ", "calculating", " ", 
     RowBox[{"each", " ", ".", "nb"}], " ", "file", " ", "is", " ", 
     "recommended"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "duration", " ", "for", " ", "calculation", " ", "depends", 
    " ", "on", " ", "machine"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.6913287041472588`*^9, 3.691328704409446*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "k1", ",", "k2", ",", "k3", 
     ",", "P1", ",", "P2", ",", "P3", ",", "b", ",", "f", ",", "v", ",", 
     "w"}], "}"}], "\[Element]", "Reals"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]1", "=", "\[Mu]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]12", "]"}], 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[Mu]", "2"]}]], "*", 
     RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]12", "]"}], "*", "\[Mu]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]3", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "k1"}], "/", "k3"}], "*", "\[Mu]"}], "-", 
    RowBox[{
     RowBox[{"k2", "/", "k3"}], "*", "\[Mu]2"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.690841340498591*^9, 3.6908413449876547`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"k3", "=", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"], "+", 
       RowBox[{"2", "*", "k1", "*", "k2", "*", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "k3", " ", "does", " ", "not", " ", "depend", " ", "on", " ", "\[Phi]"}], 
    ",", "\[Mu]"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.6908376934708157`*^9, 3.690837696311782*^9}, {
  3.691327438543857*^9, 3.6913274390197*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"\[Lambda]", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Lambda]", 
       RowBox[{"v", ",", "off"}]], "\[IndentingNewLine]", "b"}], "=", 
     RowBox[{"b_bar", "=", 
      OverscriptBox["b", "-"]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"P1", "=", 
     RowBox[{
      SubscriptBox["P", "m"], 
      RowBox[{"(", 
       SubscriptBox["k", "1"], ")"}]}]}], ",", 
    RowBox[{"P2", "=", 
     RowBox[{
      SubscriptBox["P", "m"], 
      RowBox[{"(", 
       SubscriptBox["k", "2"], ")"}]}]}], ",", 
    RowBox[{"P1", "=", 
     RowBox[{
      SubscriptBox["P", "m"], 
      RowBox[{"(", 
       SubscriptBox["k", "3"], ")"}]}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.691325429730317*^9, {3.691326051113209*^9, 3.69132605138062*^9}, {
   3.691326989970563*^9, 3.691326999047228*^9}, 3.691336190876522*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1", "=", 
   RowBox[{"1", "-", 
    RowBox[{
     SuperscriptBox["k1", "2"], "*", 
     SuperscriptBox["\[Mu]1", "2"], "*", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u2", "=", 
   RowBox[{"1", "-", 
    RowBox[{
     SuperscriptBox["k2", "2"], "*", 
     SuperscriptBox["\[Mu]2", "2"], "*", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u3", "=", 
   RowBox[{"1", "-", 
    RowBox[{
     SuperscriptBox["k3", "2"], "*", 
     SuperscriptBox["\[Mu]3", "2"], "*", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.690838258325301*^9, 3.690838261763818*^9}, {
  3.69132543259608*^9, 3.691325432603271*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u1", "+", "u2"}], ")"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", "+", 
        RowBox[{
         SuperscriptBox["\[Mu]3", "2"], "*", "f"}]}], ")"}], "2"], "*", 
     "P3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u2", "+", "u3"}], ")"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", "+", 
        RowBox[{
         SuperscriptBox["\[Mu]1", "2"], "*", "f"}]}], ")"}], "2"], "*", 
     "P1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u3", "+", "u1"}], ")"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", "+", 
        RowBox[{
         SuperscriptBox["\[Mu]2", "2"], "*", "f"}]}], ")"}], "2"], "*", 
     "P2"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"Expand", "[", "v", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.690841350943062*^9, 3.690841351197021*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"w", "=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", 
     RowBox[{"2", "\[Pi]"}]], 
    RowBox[{"v", 
     RowBox[{"\[DifferentialD]", "\[Phi]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.6908376839426537`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Multipole", " ", "expansion", " ", "follows"}], "*)"}]], "Input",
 CellChangeTimes->{{3.690837705971201*^9, 3.690837722319347*^9}, {
  3.6908414810328074`*^9, 3.690841482583997*^9}}],

Cell[BoxData[
 RowBox[{"(*", "monopole", "*)"}]], "Input",
 CellChangeTimes->{{3.690837725616994*^9, 3.690837747366445*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B2h00k3", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", 
      RowBox[{"-", "1"}], "1"], 
     RowBox[{"w", 
      RowBox[{"\[DifferentialD]", "\[Mu]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2h00k3", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"Collect", "[", 
       RowBox[{"B2h00k3", ",", 
        RowBox[{"{", 
         RowBox[{"P1", ",", "P2", ",", "P3"}], "}"}]}], "]"}], "]"}], ",", 
     SuperscriptBox["\[Lambda]", "2"]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6885624337848186`*^9, 3.688562434092297*^9}, {
   3.690838157941984*^9, 3.6908381590829363`*^9}, {3.690838731190145*^9, 
   3.6908387325149307`*^9}, {3.690841353263707*^9, 3.690841353490664*^9}, 
   3.691325432607975*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0P1k3lam0", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"B2h00k3", "-", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], "*", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"B2h00k3", ",", 
          SuperscriptBox["\[Lambda]", "2"]}], "]"}]}]}], ",", "P1"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.6925179396507053`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0P1k3lam2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"B2h00k3", ",", 
        SuperscriptBox["\[Lambda]", "2"]}], "]"}], ",", "P1"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.692517941488741*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0P2k3lam0", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"B2h00k3", "-", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], "*", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"B2h00k3", ",", 
          SuperscriptBox["\[Lambda]", "2"]}], "]"}]}]}], ",", "P2"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.692517941494768*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0P2k3lam2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"B2h00k3", ",", 
        SuperscriptBox["\[Lambda]", "2"]}], "]"}], ",", "P2"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.692517941501131*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0P3k3lam0", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"B2h00k3", "-", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], "*", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"B2h00k3", ",", 
          SuperscriptBox["\[Lambda]", "2"]}], "]"}]}]}], ",", "P3"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.692517941507844*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0P3k3lam2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"B2h00k3", ",", 
        SuperscriptBox["\[Lambda]", "2"]}], "]"}], ",", "P3"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.692517941514542*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2h00k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"C0P1k3lam0", "*", "P1"}], "+", 
       RowBox[{"C0P2k3lam0", "*", "P2"}], "+", 
       RowBox[{"C0P3k3lam0", "*", "P3"}]}], ")"}], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"C0P1k3lam2", "*", "P1"}], "+", 
        RowBox[{"C0P2k3lam2", "*", "P2"}], "+", 
        RowBox[{"C0P3k3lam2", "*", "P3"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.688558105737265*^9, 3.688558171536233*^9}, 
   3.688562493148643*^9, 3.690838055235606*^9, 3.690838161951396*^9, {
   3.690838390165761*^9, 3.690838396474657*^9}, 3.690838739760398*^9, 
   3.6913254326540737`*^9, 3.691325595898384*^9, {3.692517941521751*^9, 
   3.692517941539734*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "halo", " ", "term", " ", "with", " ", "k3", " ", "in", " ", "expression"}],
   "*)"}]], "Input",
 CellChangeTimes->{{3.69083805910526*^9, 3.690838068253935*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k3", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["k1", "2"], "+", 
     SuperscriptBox["k2", "2"], "+", 
     RowBox[{"2", "*", "k1", "*", "k2", "*", 
      RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.688558261692631*^9, 3.6885582669655523`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0P1lam0", "=", 
   RowBox[{"FullSimplify", "[", "C0P1k3lam0", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6925179415466003`*^9, 3.6925179415499077`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0P1lam2", "=", 
   RowBox[{"FullSimplify", "[", "C0P1k3lam2", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.692517941556921*^9, 3.6925179415602837`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0P2lam0", "=", 
   RowBox[{"FullSimplify", "[", "C0P2k3lam0", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.692517941566926*^9, 3.6925179415702677`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0P2lam2", "=", 
   RowBox[{"FullSimplify", "[", "C0P2k3lam2", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.691328036859427*^9, {3.692517941576923*^9, 3.692517941580234*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0P3lam0", "=", 
   RowBox[{"FullSimplify", "[", "C0P3k3lam0", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.692517941586972*^9, 3.692517941590241*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0P3lam2", "=", 
   RowBox[{"FullSimplify", "[", "C0P3k3lam2", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.692517941596819*^9, 3.692517941600103*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"shot", " ", "noise", " ", "considered"}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B2h00", "=", 
  RowBox[{
   FractionBox["fs", "n"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"C0P1lam0", "*", "P1"}], "+", 
        RowBox[{"C0P2lam0", "*", "P2"}], "+", 
        RowBox[{"C0P3lam0", "*", "P3"}]}], ")"}], "]"}], "+", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C0P1lam2", "*", "P1"}], "+", 
         RowBox[{"C0P2lam2", "*", "P2"}], "+", 
         RowBox[{"C0P3lam2", "*", "P3"}]}], ")"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellDingbat->"\[FilledCircle]",
 CellChangeTimes->{{3.6885588895813503`*^9, 3.688558919604302*^9}, 
   3.690838162100431*^9, {3.690838419557721*^9, 3.690838419783217*^9}, 
   3.690838739948463*^9, {3.690841605298748*^9, 3.690841606179866*^9}, 
   3.691325432664378*^9, {3.691325483877853*^9, 3.6913254928025093`*^9}, 
   3.691325592197159*^9, {3.69132562485741*^9, 3.691325630099675*^9}, {
   3.6913264395150557`*^9, 3.6913264401793013`*^9}, {3.69132706092514*^9, 
   3.691327102856887*^9}, {3.6913280506071367`*^9, 3.691328054253662*^9}, {
   3.6925179416069403`*^9, 3.692517941624978*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "n"], 
  RowBox[{"fs", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["2", "15"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         SuperscriptBox["b", "2"]}], "+", 
        RowBox[{"10", " ", "b", " ", "f"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["f", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "105"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"P2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", " ", 
               SuperscriptBox["b", "2"]}], "+", 
              RowBox[{"28", " ", "b", " ", "f"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["f", "2"]}]}], ")"}], " ", 
            SuperscriptBox["k1", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", " ", 
               SuperscriptBox["b", "2"]}], "+", 
              RowBox[{"42", " ", "b", " ", "f"}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["f", "2"]}]}], ")"}], " ", 
            SuperscriptBox["k2", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", " ", 
               SuperscriptBox["b", "2"]}], "+", 
              RowBox[{"42", " ", "b", " ", "f"}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["f", "2"]}]}], ")"}], " ", "k1", " ", "k2", " ", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "-", 
           RowBox[{"4", " ", "f", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "b"}], "+", 
              RowBox[{"3", " ", "f"}]}], ")"}], " ", 
            SuperscriptBox["k1", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"P1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"35", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"42", " ", "b", " ", "f"}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}]}], " ", 
            SuperscriptBox["k1", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", " ", 
               SuperscriptBox["b", "2"]}], "+", 
              RowBox[{"28", " ", "b", " ", "f"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["f", "2"]}]}], ")"}], " ", 
            SuperscriptBox["k2", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", " ", 
               SuperscriptBox["b", "2"]}], "+", 
              RowBox[{"42", " ", "b", " ", "f"}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["f", "2"]}]}], ")"}], " ", "k1", " ", "k2", " ", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "-", 
           RowBox[{"4", " ", "f", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "b"}], "+", 
              RowBox[{"3", " ", "f"}]}], ")"}], " ", 
            SuperscriptBox["k2", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["k1", "2"], "+", 
           SuperscriptBox["k2", "2"], "+", 
           RowBox[{"2", " ", "k1", " ", "k2", " ", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]], 
         RowBox[{"P3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"35", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["k1", "2"], "+", 
                SuperscriptBox["k2", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"14", " ", "b", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["k1", "4"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["k1", "2"], " ", 
                SuperscriptBox["k2", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["k2", "4"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["k1", "4"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["k1", "2"], " ", 
                SuperscriptBox["k2", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["k2", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "k1", " ", "k2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"35", " ", 
                   SuperscriptBox["b", "2"]}], "+", 
                  RowBox[{"42", " ", "b", " ", "f"}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["f", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["k1", "2"], "+", 
                  SuperscriptBox["k2", "2"]}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
               RowBox[{"2", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", "b"}], "+", 
                  RowBox[{"3", " ", "f"}]}], ")"}], " ", "k1", " ", "k2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellDingbat->"\[FilledCircle]",
 CellChangeTimes->{
  3.691325865947304*^9, 3.6913264983057537`*^9, {3.6913270769014807`*^9, 
   3.691327103497727*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Eq", ".", 
   RowBox[{"(", "4.91", ")"}]}], "*)"}]], "Input",
 CellDingbat->"\[FilledCircle]",
 CellChangeTimes->{{3.690838425050226*^9, 3.69083846025418*^9}, {
  3.692603872462471*^9, 3.6926038742523327`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "k3", "]"}]], "Input",
 CellChangeTimes->{{3.688563714817049*^9, 3.6885637192841797`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B2h20k3", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", 
      RowBox[{"-", "1"}], "1"], 
     RowBox[{"w", "*", 
      RowBox[{"LegendreP", "[", 
       RowBox[{"2", ",", "\[Mu]"}], "]"}], 
      RowBox[{"\[DifferentialD]", "\[Mu]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2h20k3", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"Collect", "[", 
       RowBox[{"B2h20k3", ",", 
        RowBox[{"{", 
         RowBox[{"P1", ",", "P2", ",", "P3"}], "}"}]}], "]"}], "]"}], ",", 
     SuperscriptBox["\[Lambda]", "2"]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.688562443747519*^9, 3.688562444083372*^9}, {
   3.6885626092227383`*^9, 3.6885626798400183`*^9}, {3.688563313610447*^9, 
   3.6885633154798594`*^9}, {3.69083817124973*^9, 3.690838172061122*^9}, {
   3.6908387483081512`*^9, 3.6908387492254467`*^9}, 3.691325432700388*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2P1k3lam0", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"B2h20k3", "-", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], "*", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"B2h20k3", ",", 
          SuperscriptBox["\[Lambda]", "2"]}], "]"}]}]}], ",", "P1"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.6925179416411324`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2P1k3lam2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"B2h20k3", ",", 
        SuperscriptBox["\[Lambda]", "2"]}], "]"}], ",", "P1"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.6925179416513443`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2P2k3lam0", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"B2h20k3", "-", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], "*", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"B2h20k3", ",", 
          SuperscriptBox["\[Lambda]", "2"]}], "]"}]}]}], ",", "P2"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.691328080977433*^9, 3.692517941661457*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2P2k3lam2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"B2h20k3", ",", 
        SuperscriptBox["\[Lambda]", "2"]}], "]"}], ",", "P2"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.692517941671793*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2P3k3lam0", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"B2h20k3", "-", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], "*", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"B2h20k3", ",", 
          SuperscriptBox["\[Lambda]", "2"]}], "]"}]}]}], ",", "P3"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.69132809413159*^9, 3.6925179416826067`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2P3k3lam2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"B2h20k3", ",", 
        SuperscriptBox["\[Lambda]", "2"]}], "]"}], ",", "P3"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.692517941692966*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2h20k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"C2P1k3lam0", "*", "P1"}], "+", 
       RowBox[{"C2P2k3lam0", "*", "P2"}], "+", 
       RowBox[{"C2P3k3lam0", "*", "P3"}]}], ")"}], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"C2P1k3lam2", "*", "P1"}], "+", 
        RowBox[{"C2P2k3lam2", "*", "P2"}], "+", 
        RowBox[{"C2P3k3lam2", "*", "P3"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.688558105737265*^9, 3.688558171536233*^9}, 
   3.6885626963336687`*^9, {3.688562787216741*^9, 3.688562791906007*^9}, 
   3.690838092280622*^9, 3.690838175066972*^9, {3.690838521868319*^9, 
   3.6908385268238153`*^9}, 3.690838751241959*^9, 3.691325432754076*^9, 
   3.69132561138363*^9, {3.692517941703226*^9, 3.6925179417199802`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k3", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["k1", "2"], "+", 
     SuperscriptBox["k2", "2"], "+", 
     RowBox[{"2", "*", "k1", "*", "k2", "*", 
      RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.688558261692631*^9, 3.6885582669655523`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2P1lam0", "=", 
   RowBox[{"FullSimplify", "[", "C2P1k3lam0", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.692517941730666*^9, 3.6925179417340107`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2P1lam2", "=", 
   RowBox[{"FullSimplify", "[", "C2P1k3lam2", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.692517941743812*^9, 3.692517941747126*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2P2lam0", "=", 
   RowBox[{"FullSimplify", "[", "C2P2k3lam0", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.69251794175712*^9, 3.692517941760429*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2P2lam2", "=", 
   RowBox[{"FullSimplify", "[", "C2P2k3lam2", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.69251794177004*^9, 3.692517941773337*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2P3lam0", "=", 
   RowBox[{"FullSimplify", "[", "C2P3k3lam0", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.69251794178292*^9, 3.692517941786295*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2P3lam2", "=", 
   RowBox[{"FullSimplify", "[", "C2P3k3lam2", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6885585714855547`*^9, 3.6885586023639183`*^9}, {
  3.68855864223357*^9, 3.688558678228058*^9}, {3.688558753490526*^9, 
  3.688558787514863*^9}, {3.68855910915874*^9, 3.6885591117928877`*^9}, {
  3.688559217422884*^9, 3.688559222678603*^9}, {3.688562793879705*^9, 
  3.688562795999351*^9}, {3.688563352260296*^9, 3.688563355443473*^9}, {
  3.690838536571419*^9, 3.690838543339884*^9}, {3.69132812282136*^9, 
  3.691328165224671*^9}, {3.692517941796095*^9, 3.6925179417993298`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"shot", " ", "noise", " ", "considered"}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B2h20", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox["fs", "n"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C2P1lam0", "*", "P1"}], "+", 
         RowBox[{"C2P2lam0", "*", "P2"}], "+", 
         RowBox[{"C2P3lam0", "*", "P3"}]}], ")"}], "]"}], "+", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"C2P1lam2", "*", "P1"}], "+", 
          RowBox[{"C2P2lam2", "*", "P2"}], "+", 
          RowBox[{"C2P3lam2", "*", "P3"}]}], ")"}]}], "]"}]}], ")"}]}], 
   "]"}]}]], "Input",
 CellDingbat->"\[FilledCircle]",
 CellChangeTimes->{{3.6885588895813503`*^9, 3.688558919604302*^9}, 
   3.6885626975214157`*^9, {3.688562802058215*^9, 3.688562805888186*^9}, 
   3.69083817522686*^9, {3.690838549147833*^9, 3.690838549464332*^9}, 
   3.690838751447433*^9, 3.691325432766088*^9, 3.691325606894815*^9, {
   3.691325704022174*^9, 3.6913257291919203`*^9}, {3.691326443145076*^9, 
   3.6913264436086683`*^9}, {3.6913271092679377`*^9, 3.691327122360903*^9}, {
   3.691327171990171*^9, 3.691327175855695*^9}, {3.69251794181109*^9, 
   3.6925179418295918`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"210", " ", "n"}]], 
  RowBox[{"fs", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "f", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", "b"}], "+", 
        RowBox[{"3", " ", "f"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "P1"}], "+", "P2", "+", 
        RowBox[{"3", " ", "P2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"P3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            SuperscriptBox["k2", "2"], "+", 
            RowBox[{"8", " ", "k1", " ", "k2", " ", 
             RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["k2", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["k1", "2"], "+", 
          SuperscriptBox["k2", "2"], "+", 
          RowBox[{"2", " ", "k1", " ", "k2", " ", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "P1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"b", "+", "f"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "b"}], "+", 
              RowBox[{"5", " ", "f"}]}], ")"}], " ", 
            SuperscriptBox["k1", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", 
               SuperscriptBox["b", "2"]}], "+", 
              RowBox[{"26", " ", "b", " ", "f"}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["f", "2"]}]}], ")"}], " ", 
            SuperscriptBox["k2", "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"b", "+", "f"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "b"}], "+", 
              RowBox[{"5", " ", "f"}]}], ")"}], " ", "k1", " ", "k2", " ", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"21", " ", 
               SuperscriptBox["b", "2"]}], "+", 
              RowBox[{"22", " ", "b", " ", "f"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["f", "2"]}]}], ")"}], " ", 
            SuperscriptBox["k2", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"P2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"28", " ", 
               SuperscriptBox["b", "2"]}], "+", 
              RowBox[{"26", " ", "b", " ", "f"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["f", "2"]}]}], ")"}], " ", 
            SuperscriptBox["k1", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"b", "+", "f"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "b"}], "+", 
              RowBox[{"5", " ", "f"}]}], ")"}], " ", 
            SuperscriptBox["k2", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"28", " ", 
               SuperscriptBox["b", "2"]}], "+", 
              RowBox[{"39", " ", "b", " ", "f"}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["f", "2"]}]}], ")"}], " ", "k1", " ", "k2", " ", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "f", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", "b"}], "+", 
                 RowBox[{"5", " ", "f"}]}], ")"}], " ", 
               SuperscriptBox["k1", "2"]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"b", "+", "f"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", "b"}], "+", 
                 RowBox[{"5", " ", "f"}]}], ")"}], " ", 
               SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "-", 
           RowBox[{"2", " ", "f", " ", "k1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "b"}], "+", 
                 RowBox[{"5", " ", "f"}]}], ")"}], " ", "k2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "+", 
              RowBox[{"f", " ", "k1", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"P3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"20", " ", 
                 SuperscriptBox["k1", "6"]}], "+", 
                RowBox[{"77", " ", 
                 SuperscriptBox["k1", "4"], " ", 
                 SuperscriptBox["k2", "2"]}], "+", 
                RowBox[{"63", " ", 
                 SuperscriptBox["k1", "2"], " ", 
                 SuperscriptBox["k2", "4"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["k2", "6"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "b", " ", "f", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["k1", "2"]}], "+", 
                SuperscriptBox["k2", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["k1", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["k1", "2"], "+", 
                SuperscriptBox["k2", "2"], "+", 
                RowBox[{"2", " ", "k1", " ", "k2", " ", 
                 RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["k1", "2"]}], "+", 
                SuperscriptBox["k2", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["k1", "2"], "+", 
                 SuperscriptBox["k2", "2"], "+", 
                 RowBox[{"2", " ", "k1", " ", "k2", " ", 
                  RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}], "2"]}], 
             "+", 
             RowBox[{"2", " ", "f", " ", "k1", " ", "k2", " ", 
              RowBox[{"Cos", "[", "\[Theta]12", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"40", " ", 
                    SuperscriptBox["k1", "4"]}], "+", 
                   RowBox[{"66", " ", 
                    SuperscriptBox["k1", "2"], " ", 
                    SuperscriptBox["k2", "2"]}], "+", 
                   RowBox[{"30", " ", 
                    SuperscriptBox["k2", "4"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "b", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"16", " ", 
                    SuperscriptBox["k1", "2"]}], "+", 
                   RowBox[{"13", " ", 
                    SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["k1", "2"], "+", 
                   SuperscriptBox["k2", "2"], "+", 
                   RowBox[{"2", " ", "k1", " ", "k2", " ", 
                    RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["k2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["f", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"63", " ", 
                    SuperscriptBox["k1", "4"]}], "+", 
                   RowBox[{"70", " ", 
                    SuperscriptBox["k1", "2"], " ", 
                    SuperscriptBox["k2", "2"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["k2", "4"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", "b", " ", "f", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"11", " ", 
                    SuperscriptBox["k1", "2"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["k1", "2"], "+", 
                   SuperscriptBox["k2", "2"], "+", 
                   RowBox[{"2", " ", "k1", " ", "k2", " ", 
                    RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["k1", "2"], "+", 
                    SuperscriptBox["k2", "2"], "+", 
                    RowBox[{"2", " ", "k1", " ", "k2", " ", 
                    RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}], 
                  "2"]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "+", 
             RowBox[{"f", " ", "k1", " ", 
              SuperscriptBox["k2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"14", " ", "f", " ", 
                    SuperscriptBox["k1", "2"]}], "+", 
                   RowBox[{"10", " ", "f", " ", 
                    SuperscriptBox["k2", "2"]}], "+", 
                   RowBox[{"9", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["k1", "2"], "+", 
                    SuperscriptBox["k2", "2"], "+", 
                    RowBox[{"2", " ", "k1", " ", "k2", " ", 
                    RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "+", 
                RowBox[{"7", " ", "f", " ", "k1", " ", "k2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"4", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["k1", "2"], "+", 
            SuperscriptBox["k2", "2"], "+", 
            RowBox[{"2", " ", "k1", " ", "k2", " ", 
             RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}], "2"]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellDingbat->"\[FilledCircle]",
 CellChangeTimes->{3.691326426262726*^9, 3.691326539855216*^9, 
  3.691327123629613*^9, 3.6913271767799892`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Eq", ".", 
   RowBox[{"(", "4.92", ")"}]}], "*)"}]], "Input",
 CellDingbat->"\[FilledCircle]",
 CellChangeTimes->{{3.690838569572009*^9, 3.690838569705138*^9}, {
  3.692603883976226*^9, 3.692603885154421*^9}}]
},
WindowSize->{975, 698},
WindowMargins->{{294, Automatic}, {Automatic, 237}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (2013\:5e741\
\:670828\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 525, 9, 31, "Input"],
Cell[1086, 31, 705, 16, 63, "Input"],
Cell[1794, 49, 1019, 30, 91, "Input"],
Cell[2816, 81, 607, 18, 58, "Input"],
Cell[3426, 101, 926, 29, 73, "Input"],
Cell[4355, 132, 799, 23, 71, "Input"],
Cell[5157, 157, 833, 30, 36, "Input"],
Cell[5993, 189, 167, 4, 28, "Input"],
Cell[6163, 195, 260, 8, 47, "Input"],
Cell[6426, 205, 223, 4, 28, "Input"],
Cell[6652, 211, 124, 2, 28, "Input"],
Cell[6779, 215, 889, 25, 74, "Input"],
Cell[7671, 242, 451, 13, 35, "Input"],
Cell[8125, 257, 344, 10, 35, "Input"],
Cell[8472, 269, 449, 13, 35, "Input"],
Cell[8924, 284, 344, 10, 35, "Input"],
Cell[9271, 296, 449, 13, 35, "Input"],
Cell[9723, 311, 344, 10, 35, "Input"],
Cell[10070, 323, 866, 22, 57, "Input"],
Cell[10939, 347, 205, 5, 28, "Input"],
Cell[11147, 354, 331, 9, 41, "Input"],
Cell[11481, 365, 193, 4, 28, "Input"],
Cell[11677, 371, 191, 4, 28, "Input"],
Cell[11871, 377, 191, 4, 28, "Input"],
Cell[12065, 383, 214, 5, 28, "Input"],
Cell[12282, 390, 189, 4, 28, "Input"],
Cell[12474, 396, 189, 4, 28, "Input"],
Cell[12666, 402, 100, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[12791, 408, 1238, 29, 89, "Input"],
Cell[14032, 439, 6348, 165, 210, "Output"]
}, Open  ]],
Cell[20395, 607, 251, 6, 30, "Input"],
Cell[20649, 615, 127, 2, 28, "Input"],
Cell[20779, 619, 1020, 27, 74, "Input"],
Cell[21802, 648, 451, 13, 35, "Input"],
Cell[22256, 663, 346, 10, 35, "Input"],
Cell[22605, 675, 471, 13, 35, "Input"],
Cell[23079, 690, 344, 10, 35, "Input"],
Cell[23426, 702, 472, 13, 35, "Input"],
Cell[23901, 717, 344, 10, 35, "Input"],
Cell[24248, 729, 915, 22, 57, "Input"],
Cell[25166, 753, 331, 9, 41, "Input"],
Cell[25500, 764, 191, 4, 28, "Input"],
Cell[25694, 770, 189, 4, 28, "Input"],
Cell[25886, 776, 188, 4, 28, "Input"],
Cell[26077, 782, 188, 4, 28, "Input"],
Cell[26268, 788, 188, 4, 28, "Input"],
Cell[26459, 794, 626, 10, 28, "Input"],
Cell[27088, 806, 100, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[27213, 812, 1266, 30, 122, "Input"],
Cell[28482, 844, 12049, 298, 303, "Output"]
}, Open  ]],
Cell[40546, 1145, 250, 6, 30, "Input"]
}
]
*)



==> B3h_Eq_0.98_-Eq_0.106__.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    248615,       6832]
NotebookOptionsPosition[    244693,       6715]
NotebookOutlinePosition[    245059,       6731]
CellTagsIndexPosition[    245016,       6728]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Calc", ".", " ", "for"}], " ", "3", " ", "halo", " ", "term"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.690837600415647*^9, 3.690837610352187*^9}, {
  3.6908376705691967`*^9, 3.690837673188733*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "To", " ", "avoid", " ", "variable", " ", "assignment", " ", "problems", 
     " ", "in", " ", "the", " ", "RAM"}], ",", 
    RowBox[{
    "complete", " ", "initialization", " ", "of", " ", "current", " ", 
     "calculation", " ", "kernel", " ", "before", " ", "calculating", " ", 
     RowBox[{"each", " ", ".", "nb"}], " ", "file", " ", "is", " ", 
     "recommended"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "duration", " ", "for", " ", "calculation", " ", "depends", 
    " ", "on", " ", "machine"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.6913287041472588`*^9, 3.691328704409446*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "k3", ",", "F12", ",", "G12", ",", "F23", ",", "G23", ",", "F31", ",", 
   "G31"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "k1", ",", "k2", ",", "k3", 
     ",", "F12", ",", "G12", ",", "F23", ",", "G23", ",", "F31", ",", "G31", 
     ",", "P1", ",", "P2", ",", "P3", ",", "b", ",", "f", ",", "v", ",", 
     "w"}], "}"}], "\[Element]", "Reals"}], ";"}]], "Input",
 CellChangeTimes->{{3.69084589015368*^9, 3.6908458913121777`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]1", "=", "\[Mu]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]12", "]"}], 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[Mu]", "2"]}]], "*", 
     RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]12", "]"}], "*", "\[Mu]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]3", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "k1"}], "/", "k3"}], "*", "\[Mu]"}], "-", 
    RowBox[{
     RowBox[{"k2", "/", "k3"}], "*", "\[Mu]2"}]}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"k3", "=", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["k1", "2"], "+", 
      SuperscriptBox["k2", "2"], "+", 
      RowBox[{"2", "*", "k1", "*", "k2", "*", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ";", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"F12", "=", 
    RowBox[{
     FractionBox["5", "7"], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"Cos", "[", "\[Theta]12", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k1", "/", "k2"}], "+", 
        RowBox[{"k2", "/", "k1"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["2", "7"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}], ")"}], "2"]}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"G12", "=", 
    RowBox[{
     FractionBox["3", "7"], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"Cos", "[", "\[Theta]12", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k1", "/", "k2"}], "+", 
        RowBox[{"k2", "/", "k1"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["4", "7"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}], ")"}], "2"]}]}]}], ";", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"F23", "=", 
    RowBox[{
     FractionBox["5", "7"], "+", 
     RowBox[{
      FractionBox["1", "2"], "*", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k2", "+", 
           RowBox[{"k1", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k2", "/", "k3"}], "+", 
        RowBox[{"k3", "/", "k2"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["2", "7"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"k2", "+", 
            RowBox[{"k1", "*", 
             RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
        ")"}], "2"]}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{"G23", "=", 
    RowBox[{
     FractionBox["3", "7"], "+", 
     RowBox[{
      FractionBox["1", "2"], "*", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k2", "+", 
           RowBox[{"k1", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k2", "/", "k3"}], "+", 
        RowBox[{"k3", "/", "k2"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["4", "7"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"k2", "+", 
            RowBox[{"k1", "*", 
             RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
        ")"}], "2"]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{"F31", "=", 
    RowBox[{
     FractionBox["5", "7"], "+", 
     RowBox[{
      FractionBox["1", "2"], "*", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k1", "+", 
           RowBox[{"k2", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k3", "/", "k1"}], "+", 
        RowBox[{"k1", "/", "k3"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["2", "7"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"k1", "+", 
            RowBox[{"k2", "*", 
             RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
        ")"}], "2"]}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{"G31", "=", 
    RowBox[{
     FractionBox["3", "7"], "+", 
     RowBox[{
      FractionBox["1", "2"], "*", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k1", "+", 
           RowBox[{"k2", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k3", "/", "k1"}], "+", 
        RowBox[{"k1", "/", "k3"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["4", "7"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"k1", "+", 
            RowBox[{"k2", "*", 
             RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
        ")"}], "2"]}]}]}], ";"}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.690836567870933*^9, 3.690836596463056*^9}, {
  3.690837118524778*^9, 3.690837149892488*^9}, {3.691334674629177*^9, 
  3.691334706744727*^9}, {3.691335864525155*^9, 3.691335966943425*^9}}],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]", "=", 
     SubscriptBox["\[Lambda]", 
      RowBox[{"v", ",", "off"}]]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"b", "=", 
     RowBox[{"b_bar", "=", 
      OverscriptBox["b", "-"]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"P1", "=", 
     RowBox[{
      SubscriptBox["P", "m"], 
      RowBox[{"(", 
       SubscriptBox["k", "1"], ")"}]}]}]}], ",", 
   RowBox[{"P2", "=", 
    RowBox[{
     SubscriptBox["P", "m"], 
     RowBox[{"(", 
      SubscriptBox["k", "2"], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"P1", "=", 
     RowBox[{
      SubscriptBox["P", "m"], 
      RowBox[{"(", 
       SubscriptBox["k", "3"], ")"}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"\"\<ClPij\>\"", " ", ":", " ", 
     SubsuperscriptBox["C", "ij", "l"]}]}], ",", " ", 
   RowBox[{"coefficient", " ", "of", " ", "P1", "*", "P2"}], ",", 
   RowBox[{
    RowBox[{"i", ".", "e", ".", " ", 
     SubscriptBox["P", "m"]}], 
    RowBox[{"(", 
     SubscriptBox["k", "i"], ")"}], "*", 
    SubscriptBox["P", "m"], 
    RowBox[{"(", 
     SubscriptBox["k", "j"], ")"}]}], ",", " ", 
   RowBox[{"for", " ", 
    SubsuperscriptBox["B", 
     RowBox[{"3", "h"}], 
     RowBox[{"l", ",", "0"}]]}], ",", " ", 
   RowBox[{
    RowBox[{"where", " ", "Pij", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", "2", ",", 
       RowBox[{"3", " ", ";", " ", 
        RowBox[{"j", "=", "1"}]}], ",", "2", ",", "3"}], ")"}], " ", "refers",
      " ", "to", " ", 
     SubscriptBox["P", "m"], 
     RowBox[{"(", 
      SubscriptBox["k", "i"], ")"}], "*", 
     SubscriptBox["P", "m"], 
     RowBox[{
      RowBox[{"(", 
       SubscriptBox["k", "j"], ")"}], ".", "\[IndentingNewLine]", "e", ".", 
      "g", ".", "\[IndentingNewLine]", " ", "\"\<C0P12\>\""}]}], " ", ":", 
    " ", 
    SubsuperscriptBox["C", "12", "0"]}], ",", " ", 
   RowBox[{"coefficient", " ", "of", " ", 
    SubscriptBox["P", "m"], 
    RowBox[{"(", 
     SubscriptBox["k", "1"], ")"}], "*", 
    SubscriptBox["P", "m"], 
    RowBox[{"(", 
     SubscriptBox["k", "2"], ")"}], " ", "for", " ", 
    SubsuperscriptBox["B", 
     RowBox[{"3", "h"}], 
     RowBox[{"0", ",", "0"}]]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.69133433094619*^9, 3.691334537298908*^9}, {
  3.6913345740359173`*^9, 3.691334596345234*^9}, {3.69133482293806*^9, 
  3.691335088394312*^9}, {3.691335580639367*^9, 3.69133570189268*^9}, {
  3.691336026779513*^9, 3.691336111353661*^9}},
 Background->RGBColor[1, 1, 0.85]],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{
    RowBox[{"2", "P1", "*", "P2", "*", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        SuperscriptBox["\[Mu]1", "2"], "f"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        SuperscriptBox["\[Mu]2", "2"], "f"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "*", "F12"}], "+", 
       RowBox[{"f", "*", 
        SuperscriptBox["\[Mu]3", "2"], "*", "G12"}], "+", 
       FractionBox["b2", "2"], "-", 
       RowBox[{
        FractionBox["1", "2"], "*", "f", "*", "\[Mu]3", "*", "k3", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["\[Mu]1", "k1"], 
           RowBox[{"(", 
            RowBox[{"b", "+", 
             RowBox[{"f", "*", 
              SuperscriptBox["\[Mu]2", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["\[Mu]2", "k2"], 
           RowBox[{"(", 
            RowBox[{"b", "+", 
             RowBox[{"f", "*", 
              SuperscriptBox["\[Mu]1", "2"]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{"2", "P2", "*", "P3", "*", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        SuperscriptBox["\[Mu]2", "2"], "f"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        SuperscriptBox["\[Mu]3", "2"], "f"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "*", "F23"}], "+", 
       RowBox[{"f", "*", 
        SuperscriptBox["\[Mu]1", "2"], "*", "G23"}], "+", 
       FractionBox["b2", "2"], "-", 
       RowBox[{
        FractionBox["1", "2"], "*", "f", "*", "\[Mu]1", "*", "k1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["\[Mu]2", "k2"], 
           RowBox[{"(", 
            RowBox[{"b", "+", 
             RowBox[{"f", "*", 
              SuperscriptBox["\[Mu]3", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["\[Mu]3", "k3"], 
           RowBox[{"(", 
            RowBox[{"b", "+", 
             RowBox[{"f", "*", 
              SuperscriptBox["\[Mu]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{"2", "P3", "*", "P1", "*", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        SuperscriptBox["\[Mu]3", "2"], "f"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        SuperscriptBox["\[Mu]1", "2"], "f"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "*", "F31"}], "+", 
       RowBox[{"f", "*", 
        SuperscriptBox["\[Mu]2", "2"], "*", "G31"}], "+", 
       FractionBox["b2", "2"], "-", 
       RowBox[{
        FractionBox["1", "2"], "*", "f", "*", "\[Mu]2", "*", "k2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["\[Mu]3", "k3"], 
           RowBox[{"(", 
            RowBox[{"b", "+", 
             RowBox[{"f", "*", 
              SuperscriptBox["\[Mu]1", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["\[Mu]1", "k1"], 
           RowBox[{"(", 
            RowBox[{"b", "+", 
             RowBox[{"f", "*", 
              SuperscriptBox["\[Mu]3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6908425474339314`*^9, 3.690842575702076*^9}, 
   3.690845903542058*^9, 3.6908463033858147`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"Expand", "[", "v", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.690845984675817*^9, 3.690846079666006*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"long", " ", 
   RowBox[{"calc", ".", " ", "duration"}], " ", "point"}], "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"w", "=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", 
     RowBox[{"2", "\[Pi]"}]], 
    RowBox[{"v", 
     RowBox[{"\[DifferentialD]", "\[Phi]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6887260261049356`*^9, 3.68872604646714*^9}, {
  3.688726267276208*^9, 3.688726269626099*^9}, {3.6908364455821247`*^9, 
  3.690836445813097*^9}, {3.690846089624814*^9, 3.690846091419572*^9}, {
  3.6908461461011667`*^9, 3.690846146534362*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"multipole", " ", "expansion", " ", "follows"}], "*)"}]], "Input",
 CellChangeTimes->{{3.690836702530464*^9, 3.6908367219502277`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"monopole", " ", "of", " ", "3", "halo", " ", "term"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.690836739967063*^9, 3.690836745238131*^9}, {
  3.690836878415049*^9, 3.690836885821932*^9}, {3.690844650264822*^9, 
  3.690844660607155*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3h00k3FG", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", 
      RowBox[{"-", "1"}], "1"], 
     RowBox[{"w", 
      RowBox[{"\[DifferentialD]", "\[Mu]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688724508915172*^9, 3.688724603208888*^9}, 
   3.6887246648377533`*^9, {3.688726017527157*^9, 3.688726017880299*^9}, 
   3.690836771282247*^9, 3.690838774601101*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F12", "=", 
   RowBox[{
    FractionBox["5", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Cos", "[", "\[Theta]12", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k1", "/", "k2"}], "+", 
       RowBox[{"k2", "/", "k1"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G12", "=", 
   RowBox[{
    FractionBox["3", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Cos", "[", "\[Theta]12", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k1", "/", "k2"}], "+", 
       RowBox[{"k2", "/", "k1"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["4", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F23", "=", 
   RowBox[{
    FractionBox["5", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"k2", "+", 
          RowBox[{"k1", "*", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k2", "/", "k3"}], "+", 
       RowBox[{"k3", "/", "k2"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k2", "+", 
           RowBox[{"k1", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G23", "=", 
   RowBox[{
    FractionBox["3", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"k2", "+", 
          RowBox[{"k1", "*", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k2", "/", "k3"}], "+", 
       RowBox[{"k3", "/", "k2"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["4", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k2", "+", 
           RowBox[{"k1", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F31", "=", 
   RowBox[{
    FractionBox["5", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"k1", "+", 
          RowBox[{"k2", "*", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k3", "/", "k1"}], "+", 
       RowBox[{"k1", "/", "k3"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k1", "+", 
           RowBox[{"k2", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G31", "=", 
   RowBox[{
    FractionBox["3", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"k1", "+", 
          RowBox[{"k2", "*", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k3", "/", "k1"}], "+", 
       RowBox[{"k1", "/", "k3"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["4", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k1", "+", 
           RowBox[{"k2", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.688724695370206*^9, 3.688724719126256*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3h00k3", "=", 
   RowBox[{"Simplify", "[", "B3h00k3FG", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688724733025798*^9, 3.688724767218726*^9}, {
  3.688726011111912*^9, 3.688726013902676*^9}, {3.688726831957103*^9, 
  3.688726834631425*^9}, {3.690836773594967*^9, 3.69083677409378*^9}, {
  3.690838775452887*^9, 3.6908387759654627`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3h00k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{"B3h00k3", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P1", "*", "P2"}], ",", 
        RowBox[{"P2", "*", "P3"}], ",", 
        RowBox[{"P3", "*", "P1"}]}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.688724769888743*^9, 3.6887248185545187`*^9}, 
   3.688726899367895*^9, {3.690836774797488*^9, 3.690836775296957*^9}, {
   3.690838776259776*^9, 3.6908387767363977`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "coefficients", " ", "with", " ", "k3", " ", "remained", " ", "in", " ", 
   "the", " ", "expression"}], "*)"}]], "Input",
 CellChangeTimes->{{3.690846782137795*^9, 3.690846795349307*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0P12k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"B3h00k3", ",", 
      RowBox[{"P1", "*", "P2"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688726839110985*^9, 3.688726885939138*^9}, {
   3.688727205635013*^9, 3.688727211444318*^9}, {3.688727763193131*^9, 
   3.688727767526588*^9}, 3.688727806957698*^9, {3.688727862029236*^9, 
   3.6887278622732143`*^9}, {3.690836776060357*^9, 3.690836777281502*^9}, {
   3.690838777016471*^9, 3.690838777465516*^9}, {3.690846374369216*^9, 
   3.690846408276621*^9}, 3.691333099597452*^9, {3.691333489700489*^9, 
   3.691333490295487*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0P23k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"B3h00k3", ",", 
      RowBox[{"P2", "*", "P3"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.690846489827231*^9, 3.690846492458221*^9}, 
   3.69133309648599*^9, {3.691333492033443*^9, 3.691333492659637*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0P31k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"B3h00k3", ",", 
      RowBox[{"P3", "*", "P1"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6908465775726423`*^9, 3.6908465817579203`*^9}, {
  3.691333093474167*^9, 3.691333116299148*^9}, {3.6913334955580797`*^9, 
  3.6913334970661983`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3h00k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"C0P12k3", "*", "P1", "*", "P2"}], "+", 
     RowBox[{"C0P23k3", "*", "P2", "*", "P3"}], "+", 
     RowBox[{"C0P31k3", "*", "P3", "*", "P1"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688724978635268*^9, 3.688725024410884*^9}, {
   3.6887251211357517`*^9, 3.688725125004056*^9}, {3.6887278076253443`*^9, 
   3.688727824021913*^9}, {3.6887278545846033`*^9, 3.6887278575760527`*^9}, 
   3.690836778076726*^9, 3.690838777679191*^9, 3.6908432197717047`*^9, 
   3.691328632358952*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k3", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["k1", "2"], "+", 
     SuperscriptBox["k2", "2"], "+", 
     RowBox[{"2", "*", "k1", "*", "k2", "*", 
      RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C0P12", "=", 
  RowBox[{"FullSimplify", "[", "C0P12k3", "]"}]}]], "Input",
 CellChangeTimes->{{3.688725039240933*^9, 3.688725100786777*^9}, {
   3.688727744427105*^9, 3.6887277526830797`*^9}, {3.690836945635697*^9, 
   3.690837034821332*^9}, 3.690837067892724*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"210", " ", 
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"19", " ", "b"}], "+", 
          RowBox[{"7", " ", "b2"}]}], ")"}]}], "+", 
       RowBox[{"70", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"55", "+", 
             RowBox[{"21", " ", "b"}]}], ")"}]}], "+", 
          RowBox[{"14", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
       RowBox[{"49", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"39", "+", 
             RowBox[{"46", " ", "b"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "b2"}]}], ")"}], " ", 
        SuperscriptBox["f", "2"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"131", "+", 
          RowBox[{"448", " ", "b"}]}], ")"}], " ", 
        SuperscriptBox["f", "3"]}], "+", 
       RowBox[{"308", " ", 
        SuperscriptBox["f", "4"]}]}], ")"}], " ", "k1", " ", "k2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"35", " ", 
           SuperscriptBox["b", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "f"}], ")"}]}], "+", 
          RowBox[{"14", " ", "b", " ", 
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["b", "2"], " ", "f", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["f", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"630", " ", 
           SuperscriptBox["b", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"20", "+", 
             RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
          RowBox[{"210", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21", " ", "b2"}], "+", 
             RowBox[{"f", " ", 
              RowBox[{"(", 
               RowBox[{"59", "+", 
                RowBox[{"35", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"42", " ", "b", " ", "f", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"70", " ", "b2"}], "+", 
             RowBox[{"f", " ", 
              RowBox[{"(", 
               RowBox[{"161", "+", 
                RowBox[{"114", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"735", " ", "b2"}], "+", 
             RowBox[{"2", " ", "f", " ", 
              RowBox[{"(", 
               RowBox[{"747", "+", 
                RowBox[{"574", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["k1", "2"], " ", 
        SuperscriptBox["k2", "2"]}], "+", 
       RowBox[{"21", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"35", " ", 
           SuperscriptBox["b", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "f"}], ")"}]}], "+", 
          RowBox[{"14", " ", "b", " ", 
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["b", "2"], " ", "f", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["f", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
     RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"105", " ", 
        SuperscriptBox["b", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"27", "+", 
          RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
       RowBox[{"21", " ", "b", " ", 
        SuperscriptBox["f", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"109", "+", 
          RowBox[{"81", " ", "f"}]}], ")"}]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["b", "2"], " ", "f", " ", 
        RowBox[{"(", 
         RowBox[{"145", "+", 
          RowBox[{"91", " ", "f"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["f", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"147", " ", "b2"}], "+", 
          RowBox[{"67", " ", "f", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"7", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     "k1", " ", "k2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "+", 
    RowBox[{"14", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["f", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
          RowBox[{"f", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"90", " ", 
           SuperscriptBox["b", "3"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["b", "2"], " ", "f"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"55", "+", 
                RowBox[{"28", " ", "b"}]}], ")"}]}], "+", 
             RowBox[{"7", " ", "b2"}]}], ")"}], " ", 
           SuperscriptBox["f", "2"]}], "+", 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"7", " ", "b"}]}], ")"}], " ", 
           SuperscriptBox["f", "3"]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["f", "4"]}]}], ")"}], " ", 
        SuperscriptBox["k1", "2"], " ", 
        SuperscriptBox["k2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["f", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
          RowBox[{"f", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["f", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"6", " ", "f"}]}], ")"}]}], "+", 
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{"135", "+", 
          RowBox[{"98", " ", "f"}]}], ")"}]}]}], ")"}], " ", "k1", " ", "k2", 
     " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["f", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21", " ", "b"}], "+", 
       RowBox[{"2", " ", "f", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"7", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"5", " ", "\[Theta]12"}], "]"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4410", " ", "k1", " ", "k2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k1", "2"], "+", 
      SuperscriptBox["k2", "2"], "+", 
      RowBox[{"2", " ", "k1", " ", "k2", " ", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.6908431131260567`*^9, 3.6913336182681704`*^9, 
  3.691335308181816*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Eq", ".", 
    RowBox[{"(", "0.98", ")"}]}], " ", "in", " ", "paper"}], "*)"}]], "Input",\

 CellChangeTimes->{{3.691333377656374*^9, 3.691333378803187*^9}, {
  3.692604154591679*^9, 3.6926041554410353`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C0P23", "=", 
  RowBox[{"FullSimplify", "[", "C0P23k3", "]"}]}]], "Input",
 CellChangeTimes->{3.690837071729919*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"210", " ", 
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "b"}], "-", 
          RowBox[{"7", " ", "b2"}]}], ")"}]}], "+", 
       RowBox[{"70", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"29", "+", 
             RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
          RowBox[{"14", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
       RowBox[{"49", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", 
             RowBox[{"26", " ", "b"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "b2"}]}], ")"}], " ", 
        SuperscriptBox["f", "2"]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"31", "+", 
          RowBox[{"112", " ", "b"}]}], ")"}], " ", 
        SuperscriptBox["f", "3"]}], "+", 
       RowBox[{"252", " ", 
        SuperscriptBox["f", "4"]}]}], ")"}], " ", 
     SuperscriptBox["k1", "4"], " ", "k2"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"630", " ", 
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"14", " ", "b2"}]}], ")"}]}], "+", 
       RowBox[{"840", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"7", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
       RowBox[{"21", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", 
             RowBox[{"28", " ", "b"}]}], ")"}]}], "-", 
          RowBox[{"77", " ", "b2"}]}], ")"}], " ", 
        SuperscriptBox["f", "2"]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"56", " ", "b"}]}], ")"}], " ", 
        SuperscriptBox["f", "3"]}], "+", 
       RowBox[{"140", " ", 
        SuperscriptBox["f", "4"]}]}], ")"}], " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k2", "3"]}], "+", 
    RowBox[{"294", " ", "b2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        SuperscriptBox["b", "2"]}], "+", 
       RowBox[{"10", " ", "b", " ", "f"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["f", "2"]}]}], ")"}], " ", 
     SuperscriptBox["k2", "5"]}], "-", 
    RowBox[{"6", " ", "k1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"35", " ", 
           SuperscriptBox["b", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "f"}], ")"}]}], "+", 
          RowBox[{"14", " ", "b", " ", 
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["b", "2"], " ", "f", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["f", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"420", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "b"}], "-", 
             RowBox[{"7", " ", "b2"}]}], ")"}]}], "+", 
          RowBox[{"70", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"25", "+", 
                RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
             RowBox[{"28", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"145", "+", 
                RowBox[{"154", " ", "b"}]}], ")"}]}], "-", 
             RowBox[{"77", " ", "b2"}]}], ")"}], " ", 
           SuperscriptBox["f", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"79", "+", 
             RowBox[{"266", " ", "b"}]}], ")"}], " ", 
           SuperscriptBox["f", "3"]}], "+", 
          RowBox[{"210", " ", 
           SuperscriptBox["f", "4"]}]}], ")"}], " ", 
        SuperscriptBox["k1", "2"], " ", 
        SuperscriptBox["k2", "2"]}], "-", 
       RowBox[{"196", " ", "b2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{"10", " ", "b", " ", "f"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["f", "2"]}]}], ")"}], " ", 
        SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
     RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", "k2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"70", " ", 
              SuperscriptBox["b", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"18", "+", 
                RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"14", " ", "b", " ", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"47", "+", 
                RowBox[{"30", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["b", "2"], " ", "f", " ", 
              RowBox[{"(", 
               RowBox[{"85", "+", 
                RowBox[{"49", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "49"}], " ", "b2"}], "+", 
                RowBox[{"4", " ", "f", " ", 
                 RowBox[{"(", 
                  RowBox[{"39", "+", 
                   RowBox[{"28", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["k1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              SuperscriptBox["b", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"15", "+", 
                RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"49", " ", "b", " ", "f", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "20"}], " ", "b2"}], "+", 
                RowBox[{"f", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"3", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "42"}], " ", "b2"}], "+", 
                RowBox[{"f", " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"7", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "343"}], " ", "b2"}], "+", 
                RowBox[{"f", " ", 
                 RowBox[{"(", 
                  RowBox[{"51", "+", 
                   RowBox[{"35", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "-", 
       RowBox[{"7", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"f", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["k1", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              SuperscriptBox["b", "2"], " ", "f", " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["b", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"15", "+", 
                RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"b", " ", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"85", "+", 
                RowBox[{"42", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "14"}], " ", "b2"}], "+", 
                RowBox[{"f", " ", 
                 RowBox[{"(", 
                  RowBox[{"21", "+", 
                   RowBox[{"10", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["f", "2"], " ", "k2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"f", " ", 
              RowBox[{"(", 
               RowBox[{"39", "+", 
                RowBox[{"14", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["k1", "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "b"}], "+", 
             RowBox[{"3", " ", "f"}]}], ")"}], " ", 
           SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["f", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "b"}], "+", 
          RowBox[{"3", " ", "f"}]}], ")"}], " ", "k1", " ", 
        SuperscriptBox["k2", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"5", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4410", " ", "k2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"], "+", 
       RowBox[{"2", " ", "k1", " ", "k2", " ", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.690843215187571*^9, 3.691334013350614*^9, 
  3.691335413344348*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Eq", ".", 
    RowBox[{"(", "0.99", ")"}]}], " ", "in", " ", "paper"}], "*)"}]], "Input",\

 CellChangeTimes->{{3.6926041750724783`*^9, 3.692604175623653*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"long", " ", 
   RowBox[{"calc", ".", " ", "duration"}], " ", "point"}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C0P31", "=", 
  RowBox[{"FullSimplify", "[", "C0P31k3", "]"}]}]], "Input",
 CellChangeTimes->{3.690837074091715*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"294", " ", "b2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        SuperscriptBox["b", "2"]}], "+", 
       RowBox[{"10", " ", "b", " ", "f"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["f", "2"]}]}], ")"}], " ", 
     SuperscriptBox["k1", "5"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"630", " ", 
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"14", " ", "b2"}]}], ")"}]}], "+", 
       RowBox[{"840", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"7", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
       RowBox[{"21", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", 
             RowBox[{"28", " ", "b"}]}], ")"}]}], "-", 
          RowBox[{"77", " ", "b2"}]}], ")"}], " ", 
        SuperscriptBox["f", "2"]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"56", " ", "b"}]}], ")"}], " ", 
        SuperscriptBox["f", "3"]}], "+", 
       RowBox[{"140", " ", 
        SuperscriptBox["f", "4"]}]}], ")"}], " ", 
     SuperscriptBox["k1", "3"], " ", 
     SuperscriptBox["k2", "2"]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"210", " ", 
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "b"}], "-", 
          RowBox[{"7", " ", "b2"}]}], ")"}]}], "+", 
       RowBox[{"70", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"29", "+", 
             RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
          RowBox[{"14", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
       RowBox[{"49", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", 
             RowBox[{"26", " ", "b"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "b2"}]}], ")"}], " ", 
        SuperscriptBox["f", "2"]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"31", "+", 
          RowBox[{"112", " ", "b"}]}], ")"}], " ", 
        SuperscriptBox["f", "3"]}], "+", 
       RowBox[{"252", " ", 
        SuperscriptBox["f", "4"]}]}], ")"}], " ", "k1", " ", 
     SuperscriptBox["k2", "4"]}], "-", 
    RowBox[{"6", " ", "k2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "196"}], " ", "b2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{"10", " ", "b", " ", "f"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["f", "2"]}]}], ")"}], " ", 
        SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"420", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "b"}], "-", 
             RowBox[{"7", " ", "b2"}]}], ")"}]}], "+", 
          RowBox[{"70", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"25", "+", 
                RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
             RowBox[{"28", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"145", "+", 
                RowBox[{"154", " ", "b"}]}], ")"}]}], "-", 
             RowBox[{"77", " ", "b2"}]}], ")"}], " ", 
           SuperscriptBox["f", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"79", "+", 
             RowBox[{"266", " ", "b"}]}], ")"}], " ", 
           SuperscriptBox["f", "3"]}], "+", 
          RowBox[{"210", " ", 
           SuperscriptBox["f", "4"]}]}], ")"}], " ", 
        SuperscriptBox["k1", "2"], " ", 
        SuperscriptBox["k2", "2"]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"35", " ", 
           SuperscriptBox["b", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "f"}], ")"}]}], "+", 
          RowBox[{"14", " ", "b", " ", 
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["b", "2"], " ", "f", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["f", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
     RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["k2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              SuperscriptBox["b", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"15", "+", 
                RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"49", " ", "b", " ", "f", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "20"}], " ", "b2"}], "+", 
                RowBox[{"f", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"3", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "42"}], " ", "b2"}], "+", 
                RowBox[{"f", " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"7", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "343"}], " ", "b2"}], "+", 
                RowBox[{"f", " ", 
                 RowBox[{"(", 
                  RowBox[{"51", "+", 
                   RowBox[{"35", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["k1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"70", " ", 
              SuperscriptBox["b", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"18", "+", 
                RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"14", " ", "b", " ", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"47", "+", 
                RowBox[{"30", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["b", "2"], " ", "f", " ", 
              RowBox[{"(", 
               RowBox[{"85", "+", 
                RowBox[{"49", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "49"}], " ", "b2"}], "+", 
                RowBox[{"4", " ", "f", " ", 
                 RowBox[{"(", 
                  RowBox[{"39", "+", 
                   RowBox[{"28", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "-", 
       RowBox[{"7", " ", "k2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              SuperscriptBox["b", "2"], " ", "f", " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["b", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"15", "+", 
                RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"b", " ", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"85", "+", 
                RowBox[{"42", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "14"}], " ", "b2"}], "+", 
                RowBox[{"f", " ", 
                 RowBox[{"(", 
                  RowBox[{"21", "+", 
                   RowBox[{"10", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["k1", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"f", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["f", "2"], " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "b"}], "+", 
             RowBox[{"3", " ", "f"}]}], ")"}], " ", 
           SuperscriptBox["k1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"f", " ", 
              RowBox[{"(", 
               RowBox[{"39", "+", 
                RowBox[{"14", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["f", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "b"}], "+", 
          RowBox[{"3", " ", "f"}]}], ")"}], " ", 
        SuperscriptBox["k1", "2"], " ", "k2", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"5", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4410", " ", "k1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"], "+", 
       RowBox[{"2", " ", "k1", " ", "k2", " ", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.690843328225995*^9, 3.691334175606111*^9, 
  3.691335531499531*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Eq", ".", 
    RowBox[{"(", "0.100", ")"}]}], " ", "in", " ", "paper"}], "*)"}]], "Input",\

 CellChangeTimes->{{3.692604181575068*^9, 3.692604183104911*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B3h00", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"C0P12", "*", "P1", "*", "P2"}], "+", 
    RowBox[{"C0P23", "*", "P2", "*", "P3"}], "+", 
    RowBox[{"C0P31", "*", "P3", "*", "P1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6887251103145227`*^9, 3.6887251309742517`*^9}, {
   3.688727755135549*^9, 3.68872775783178*^9}, 3.690836778683213*^9, {
   3.690837057756626*^9, 3.690837077839057*^9}, 3.690838777900928*^9, 
   3.691328632970416*^9, {3.691333166055005*^9, 3.691333174970779*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"P1", " ", "P2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"], "+", 
       RowBox[{"2", " ", "k1", " ", "k2", " ", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"210", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"19", " ", "b"}], "+", 
             RowBox[{"7", " ", "b2"}]}], ")"}]}], "+", 
          RowBox[{"70", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"55", "+", 
                RowBox[{"21", " ", "b"}]}], ")"}]}], "+", 
             RowBox[{"14", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
          RowBox[{"49", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"39", "+", 
                RowBox[{"46", " ", "b"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "b2"}]}], ")"}], " ", 
           SuperscriptBox["f", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"131", "+", 
             RowBox[{"448", " ", "b"}]}], ")"}], " ", 
           SuperscriptBox["f", "3"]}], "+", 
          RowBox[{"308", " ", 
           SuperscriptBox["f", "4"]}]}], ")"}], " ", "k1", " ", "k2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k1", "2"], "+", 
          SuperscriptBox["k2", "2"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"21", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              SuperscriptBox["b", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "f"}], ")"}]}], "+", 
             RowBox[{"14", " ", "b", " ", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["b", "2"], " ", "f", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["f", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["k1", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"630", " ", 
              SuperscriptBox["b", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"20", "+", 
                RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"210", " ", 
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"21", " ", "b2"}], "+", 
                RowBox[{"f", " ", 
                 RowBox[{"(", 
                  RowBox[{"59", "+", 
                   RowBox[{"35", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"42", " ", "b", " ", "f", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", "b2"}], "+", 
                RowBox[{"f", " ", 
                 RowBox[{"(", 
                  RowBox[{"161", "+", 
                   RowBox[{"114", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"735", " ", "b2"}], "+", 
                RowBox[{"2", " ", "f", " ", 
                 RowBox[{"(", 
                  RowBox[{"747", "+", 
                   RowBox[{"574", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k2", "2"]}], "+", 
          RowBox[{"21", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              SuperscriptBox["b", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "f"}], ")"}]}], "+", 
             RowBox[{"14", " ", "b", " ", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["b", "2"], " ", "f", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["f", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"105", " ", 
           SuperscriptBox["b", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"27", "+", 
             RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
          RowBox[{"21", " ", "b", " ", 
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"109", "+", 
             RowBox[{"81", " ", "f"}]}], ")"}]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["b", "2"], " ", "f", " ", 
           RowBox[{"(", 
            RowBox[{"145", "+", 
             RowBox[{"91", " ", "f"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"147", " ", "b2"}], "+", 
             RowBox[{"67", " ", "f", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"7", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        "k1", " ", "k2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k1", "2"], "+", 
          SuperscriptBox["k2", "2"]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "+", 
       RowBox[{"14", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"f", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["k1", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"90", " ", 
              SuperscriptBox["b", "3"]}], "+", 
             RowBox[{"120", " ", 
              SuperscriptBox["b", "2"], " ", "f"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{"55", "+", 
                   RowBox[{"28", " ", "b"}]}], ")"}]}], "+", 
                RowBox[{"7", " ", "b2"}]}], ")"}], " ", 
              SuperscriptBox["f", "2"]}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"7", " ", "b"}]}], ")"}], " ", 
              SuperscriptBox["f", "3"]}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox["f", "4"]}]}], ")"}], " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"f", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["f", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"21", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"13", "+", 
             RowBox[{"6", " ", "f"}]}], ")"}]}], "+", 
          RowBox[{"f", " ", 
           RowBox[{"(", 
            RowBox[{"135", "+", 
             RowBox[{"98", " ", "f"}]}], ")"}]}]}], ")"}], " ", "k1", " ", 
        "k2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k1", "2"], "+", 
          SuperscriptBox["k2", "2"]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["f", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"21", " ", "b"}], "+", 
          RowBox[{"2", " ", "f", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"7", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["k1", "2"], " ", 
        SuperscriptBox["k2", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"5", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"k2", " ", "P1", " ", "P3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"294", " ", "b2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{"10", " ", "b", " ", "f"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["f", "2"]}]}], ")"}], " ", 
        SuperscriptBox["k1", "5"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"630", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"b", "-", 
             RowBox[{"14", " ", "b2"}]}], ")"}]}], "+", 
          RowBox[{"840", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"b", "-", 
             RowBox[{"7", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
          RowBox[{"21", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"25", "+", 
                RowBox[{"28", " ", "b"}]}], ")"}]}], "-", 
             RowBox[{"77", " ", "b2"}]}], ")"}], " ", 
           SuperscriptBox["f", "2"]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"15", "+", 
             RowBox[{"56", " ", "b"}]}], ")"}], " ", 
           SuperscriptBox["f", "3"]}], "+", 
          RowBox[{"140", " ", 
           SuperscriptBox["f", "4"]}]}], ")"}], " ", 
        SuperscriptBox["k1", "3"], " ", 
        SuperscriptBox["k2", "2"]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"210", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "b"}], "-", 
             RowBox[{"7", " ", "b2"}]}], ")"}]}], "+", 
          RowBox[{"70", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"29", "+", 
                RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
             RowBox[{"14", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
          RowBox[{"49", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"25", "+", 
                RowBox[{"26", " ", "b"}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "b2"}]}], ")"}], " ", 
           SuperscriptBox["f", "2"]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"31", "+", 
             RowBox[{"112", " ", "b"}]}], ")"}], " ", 
           SuperscriptBox["f", "3"]}], "+", 
          RowBox[{"252", " ", 
           SuperscriptBox["f", "4"]}]}], ")"}], " ", "k1", " ", 
        SuperscriptBox["k2", "4"]}], "-", 
       RowBox[{"6", " ", "k2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "196"}], " ", "b2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              SuperscriptBox["b", "2"]}], "+", 
             RowBox[{"10", " ", "b", " ", "f"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["f", "2"]}]}], ")"}], " ", 
           SuperscriptBox["k1", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"420", " ", 
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "b"}], "-", 
                RowBox[{"7", " ", "b2"}]}], ")"}]}], "+", 
             RowBox[{"70", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{"25", "+", 
                   RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
                RowBox[{"28", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
             RowBox[{"7", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{"145", "+", 
                   RowBox[{"154", " ", "b"}]}], ")"}]}], "-", 
                RowBox[{"77", " ", "b2"}]}], ")"}], " ", 
              SuperscriptBox["f", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"79", "+", 
                RowBox[{"266", " ", "b"}]}], ")"}], " ", 
              SuperscriptBox["f", "3"]}], "+", 
             RowBox[{"210", " ", 
              SuperscriptBox["f", "4"]}]}], ")"}], " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k2", "2"]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              SuperscriptBox["b", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "f"}], ")"}]}], "+", 
             RowBox[{"14", " ", "b", " ", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["b", "2"], " ", "f", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["f", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["k2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "k1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SuperscriptBox["b", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"15", "+", 
                   RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{"49", " ", "b", " ", "f", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "20"}], " ", "b2"}], "+", 
                   RowBox[{"f", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"3", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"35", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "42"}], " ", "b2"}], "+", 
                   RowBox[{"f", " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"7", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["f", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "343"}], " ", "b2"}], "+", 
                   RowBox[{"f", " ", 
                    RowBox[{"(", 
                    RowBox[{"51", "+", 
                    RowBox[{"35", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox["k1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", 
                 SuperscriptBox["b", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"18", "+", 
                   RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{"14", " ", "b", " ", 
                 SuperscriptBox["f", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"47", "+", 
                   RowBox[{"30", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{"14", " ", 
                 SuperscriptBox["b", "2"], " ", "f", " ", 
                 RowBox[{"(", 
                  RowBox[{"85", "+", 
                   RowBox[{"49", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["f", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "49"}], " ", "b2"}], "+", 
                   RowBox[{"4", " ", "f", " ", 
                    RowBox[{"(", 
                    RowBox[{"39", "+", 
                    RowBox[{"28", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "-", 
          RowBox[{"7", " ", "k2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", 
                 SuperscriptBox["b", "2"], " ", "f", " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["b", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"15", "+", 
                   RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{"b", " ", 
                 SuperscriptBox["f", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"85", "+", 
                   RowBox[{"42", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["f", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "14"}], " ", "b2"}], "+", 
                   RowBox[{"f", " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "+", 
                    RowBox[{"10", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox["k1", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "b", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{"f", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["f", "2"], " ", "k1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", "b"}], "+", 
                RowBox[{"3", " ", "f"}]}], ")"}], " ", 
              SuperscriptBox["k1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"21", " ", "b", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{"f", " ", 
                 RowBox[{"(", 
                  RowBox[{"39", "+", 
                   RowBox[{"14", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "b"}], "+", 
             RowBox[{"3", " ", "f"}]}], ")"}], " ", 
           SuperscriptBox["k1", "2"], " ", "k2", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"5", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "-", 
    RowBox[{"k1", " ", "P2", " ", "P3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"210", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "b"}], "-", 
             RowBox[{"7", " ", "b2"}]}], ")"}]}], "+", 
          RowBox[{"70", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"29", "+", 
                RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
             RowBox[{"14", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
          RowBox[{"49", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"25", "+", 
                RowBox[{"26", " ", "b"}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "b2"}]}], ")"}], " ", 
           SuperscriptBox["f", "2"]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"31", "+", 
             RowBox[{"112", " ", "b"}]}], ")"}], " ", 
           SuperscriptBox["f", "3"]}], "+", 
          RowBox[{"252", " ", 
           SuperscriptBox["f", "4"]}]}], ")"}], " ", 
        SuperscriptBox["k1", "4"], " ", "k2"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"630", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"b", "-", 
             RowBox[{"14", " ", "b2"}]}], ")"}]}], "+", 
          RowBox[{"840", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"b", "-", 
             RowBox[{"7", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
          RowBox[{"21", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"25", "+", 
                RowBox[{"28", " ", "b"}]}], ")"}]}], "-", 
             RowBox[{"77", " ", "b2"}]}], ")"}], " ", 
           SuperscriptBox["f", "2"]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"15", "+", 
             RowBox[{"56", " ", "b"}]}], ")"}], " ", 
           SuperscriptBox["f", "3"]}], "+", 
          RowBox[{"140", " ", 
           SuperscriptBox["f", "4"]}]}], ")"}], " ", 
        SuperscriptBox["k1", "2"], " ", 
        SuperscriptBox["k2", "3"]}], "-", 
       RowBox[{"294", " ", "b2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{"10", " ", "b", " ", "f"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["f", "2"]}]}], ")"}], " ", 
        SuperscriptBox["k2", "5"]}], "+", 
       RowBox[{"6", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              SuperscriptBox["b", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "f"}], ")"}]}], "+", 
             RowBox[{"14", " ", "b", " ", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["b", "2"], " ", "f", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["f", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["k1", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"420", " ", 
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "b"}], "-", 
                RowBox[{"7", " ", "b2"}]}], ")"}]}], "+", 
             RowBox[{"70", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{"25", "+", 
                   RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
                RowBox[{"28", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
             RowBox[{"7", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{"145", "+", 
                   RowBox[{"154", " ", "b"}]}], ")"}]}], "-", 
                RowBox[{"77", " ", "b2"}]}], ")"}], " ", 
              SuperscriptBox["f", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"79", "+", 
                RowBox[{"266", " ", "b"}]}], ")"}], " ", 
              SuperscriptBox["f", "3"]}], "+", 
             RowBox[{"210", " ", 
              SuperscriptBox["f", "4"]}]}], ")"}], " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k2", "2"]}], "-", 
          RowBox[{"196", " ", "b2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              SuperscriptBox["b", "2"]}], "+", 
             RowBox[{"10", " ", "b", " ", "f"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["f", "2"]}]}], ")"}], " ", 
           SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["k1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "k2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", 
                 SuperscriptBox["b", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"18", "+", 
                   RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{"14", " ", "b", " ", 
                 SuperscriptBox["f", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"47", "+", 
                   RowBox[{"30", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{"14", " ", 
                 SuperscriptBox["b", "2"], " ", "f", " ", 
                 RowBox[{"(", 
                  RowBox[{"85", "+", 
                   RowBox[{"49", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["f", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "49"}], " ", "b2"}], "+", 
                   RowBox[{"4", " ", "f", " ", 
                    RowBox[{"(", 
                    RowBox[{"39", "+", 
                    RowBox[{"28", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox["k1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SuperscriptBox["b", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"15", "+", 
                   RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{"49", " ", "b", " ", "f", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "20"}], " ", "b2"}], "+", 
                   RowBox[{"f", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"3", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"35", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "42"}], " ", "b2"}], "+", 
                   RowBox[{"f", " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"7", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["f", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "343"}], " ", "b2"}], "+", 
                   RowBox[{"f", " ", 
                    RowBox[{"(", 
                    RowBox[{"51", "+", 
                    RowBox[{"35", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "-", 
          RowBox[{"7", " ", "k1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "b", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{"f", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"5", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["k1", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", 
                 SuperscriptBox["b", "2"], " ", "f", " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["b", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"15", "+", 
                   RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{"b", " ", 
                 SuperscriptBox["f", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"85", "+", 
                   RowBox[{"42", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["f", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "14"}], " ", "b2"}], "+", 
                   RowBox[{"f", " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "+", 
                    RowBox[{"10", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["f", "2"], " ", "k2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"21", " ", "b", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "f"}]}], ")"}]}], "+", 
                RowBox[{"f", " ", 
                 RowBox[{"(", 
                  RowBox[{"39", "+", 
                   RowBox[{"14", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["k1", "2"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", "b"}], "+", 
                RowBox[{"3", " ", "f"}]}], ")"}], " ", 
              SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "b"}], "+", 
             RowBox[{"3", " ", "f"}]}], ")"}], " ", "k1", " ", 
           SuperscriptBox["k2", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"5", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
    ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4410", " ", "k1", " ", "k2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"], "+", 
       RowBox[{"2", " ", "k1", " ", "k2", " ", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.69133418120333*^9, 3.6913355348313503`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Eq", ".", 
     RowBox[{"(", "4.97", ")"}]}], " ", "with", " ", "L"}], "=", "0"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.690837080139566*^9, 3.6908370900688953`*^9}, {
   3.6926042334831963`*^9, 3.692604245959436*^9}, 3.692604495486847*^9}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "k3", ",", "F12", ",", "G12", ",", "F23", ",", "G23", ",", "F31", ",", 
   "G31"}], "]"}]], "Input",
 CellChangeTimes->{{3.688727634428711*^9, 3.68872764877985*^9}, {
  3.6887285718865767`*^9, 3.6887285751755466`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"quadrupole", " ", "of", " ", "3", "halo", " ", "term"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.690837225833867*^9, 3.690837226010359*^9}, {
  3.690844581848667*^9, 3.6908445873254004`*^9}, {3.6908446670043583`*^9, 
  3.690844668376816*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3h20k3FG", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", 
      RowBox[{"-", "1"}], "1"], 
     RowBox[{"w", "*", 
      RowBox[{"LegendreP", "[", 
       RowBox[{"2", ",", "\[Mu]"}], "]"}], 
      RowBox[{"\[DifferentialD]", "\[Mu]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688724508915172*^9, 3.688724603208888*^9}, 
   3.6887246648377533`*^9, {3.688726017527157*^9, 3.688726017880299*^9}, {
   3.688727697280447*^9, 3.6887277236202307`*^9}, 3.6908368190062933`*^9, 
   3.6908387937781076`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F12", "=", 
   RowBox[{
    FractionBox["5", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Cos", "[", "\[Theta]12", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k1", "/", "k2"}], "+", 
       RowBox[{"k2", "/", "k1"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G12", "=", 
   RowBox[{
    FractionBox["3", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Cos", "[", "\[Theta]12", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k1", "/", "k2"}], "+", 
       RowBox[{"k2", "/", "k1"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["4", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F23", "=", 
   RowBox[{
    FractionBox["5", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"k2", "+", 
          RowBox[{"k1", "*", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k2", "/", "k3"}], "+", 
       RowBox[{"k3", "/", "k2"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k2", "+", 
           RowBox[{"k1", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G23", "=", 
   RowBox[{
    FractionBox["3", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"k2", "+", 
          RowBox[{"k1", "*", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k2", "/", "k3"}], "+", 
       RowBox[{"k3", "/", "k2"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["4", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k2", "+", 
           RowBox[{"k1", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F31", "=", 
   RowBox[{
    FractionBox["5", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"k1", "+", 
          RowBox[{"k2", "*", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k3", "/", "k1"}], "+", 
       RowBox[{"k1", "/", "k3"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k1", "+", 
           RowBox[{"k2", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G31", "=", 
   RowBox[{
    FractionBox["3", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"k1", "+", 
          RowBox[{"k2", "*", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k3", "/", "k1"}], "+", 
       RowBox[{"k1", "/", "k3"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["4", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k1", "+", 
           RowBox[{"k2", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.688724695370206*^9, 3.688724719126256*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3h20k3", "=", 
   RowBox[{"Simplify", "[", "B3h20k3FG", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688724733025798*^9, 3.688724767218726*^9}, {
  3.688726011111912*^9, 3.688726013902676*^9}, {3.688726831957103*^9, 
  3.688726834631425*^9}, {3.688727724519185*^9, 3.6887277251695347`*^9}, {
  3.6908368206205273`*^9, 3.690836828332307*^9}, {3.6908387943327007`*^9, 
  3.69083879489152*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3h20k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{"B3h20k3", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P1", "*", "P2"}], ",", 
        RowBox[{"P2", "*", "P3"}], ",", 
        RowBox[{"P3", "*", "P1"}]}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.688724769888743*^9, 3.6887248185545187`*^9}, 
   3.688726899367895*^9, {3.6887277259725733`*^9, 3.688727726454446*^9}, {
   3.6908368288988323`*^9, 3.6908368296602*^9}, {3.690838795433288*^9, 
   3.6908387956525393`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C2P12k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"B3h20k3", ",", 
      RowBox[{"P1", "*", "P2"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2P23k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"B3h20k3", ",", 
      RowBox[{"P2", "*", "P3"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2P31k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"B3h20k3", ",", 
      RowBox[{"P3", "*", "P1"}]}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.688726839110985*^9, 3.688726885939138*^9}, {
  3.688727205635013*^9, 3.688727211444318*^9}, {3.6887278926562967`*^9, 
  3.6887279110028276`*^9}, {3.6908368301272163`*^9, 3.690836830579866*^9}, {
  3.69083879582675*^9, 3.690838796177207*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3h20k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"C2P12k3", "*", "P1", "*", "P2"}], "+", 
     RowBox[{"C2P23k3", "*", "P2", "*", "P3"}], "+", 
     RowBox[{"C2P31k3", "*", "P3", "*", "P1"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688724978635268*^9, 3.688725024410884*^9}, {
   3.6887251211357517`*^9, 3.688725125004056*^9}, 3.688727894957066*^9, 
   3.69083683800473*^9, 3.6908387963573523`*^9, {3.6908427989449587`*^9, 
   3.690842802904583*^9}, 3.690843555779875*^9, 3.691328633634535*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k3", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["k1", "2"], "+", 
     SuperscriptBox["k2", "2"], "+", 
     RowBox[{"2", "*", "k1", "*", "k2", "*", 
      RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C2P12", "=", 
  RowBox[{"FullSimplify", "[", "C2P12k3", "]"}]}]], "Input",
 CellChangeTimes->{{3.688725039240933*^9, 3.688725100786777*^9}, {
   3.688727915992675*^9, 3.6887279213266993`*^9}, {3.690837250101001*^9, 
   3.6908372550175734`*^9}, 3.69084414081065*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"f", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9702", " ", 
          SuperscriptBox["b", "3"]}], "+", 
         RowBox[{"77", " ", 
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"353", "+", 
            RowBox[{"299", " ", "f"}]}], ")"}]}], "+", 
         RowBox[{"22", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"245", " ", "b2"}], "+", 
            RowBox[{"f", " ", 
             RowBox[{"(", 
              RowBox[{"993", "+", 
               RowBox[{"791", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"f", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2002", " ", "b2"}], "+", 
            RowBox[{"f", " ", 
             RowBox[{"(", 
              RowBox[{"5357", "+", 
               RowBox[{"4487", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["k1", "3"], " ", "k2"}], "+", 
      RowBox[{"33", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"882", " ", 
          SuperscriptBox["b", "3"]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"61", "+", 
            RowBox[{"58", " ", "f"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"245", " ", "b2"}], "+", 
            RowBox[{"849", " ", "f"}], "+", 
            RowBox[{"756", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}]}], "+", 
         RowBox[{"f", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"182", " ", "b2"}], "+", 
            RowBox[{"f", " ", 
             RowBox[{"(", 
              RowBox[{"451", "+", 
               RowBox[{"392", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       "k1", " ", 
       SuperscriptBox["k2", "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"21", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"616", " ", 
             SuperscriptBox["b", "3"]}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"49", "+", 
               RowBox[{"45", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"22", " ", "b", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"61", "+", 
               RowBox[{"53", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"341", "+", 
               RowBox[{"305", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k1", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"231", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"809", "+", 
                  RowBox[{"294", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"182", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"231", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"670", "+", 
                  RowBox[{"713", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"74", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"33", " ", 
             RowBox[{"(", 
              RowBox[{"1233", "+", 
               RowBox[{"3892", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["f", "2"]}], "+", 
            RowBox[{"34069", " ", 
             SuperscriptBox["f", "3"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "2"]}], "+", 
         RowBox[{"42", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"308", " ", 
             SuperscriptBox["b", "3"]}], "+", 
            RowBox[{"693", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "f"}], ")"}]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"10", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"44", " ", "b", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", 
               RowBox[{"12", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
      RowBox[{"k1", " ", "k2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"231", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"146", "+", 
                  RowBox[{"49", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"21", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"33", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"920", " ", "b"}], "+", 
               RowBox[{"938", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"77", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"33", " ", 
             RowBox[{"(", 
              RowBox[{"274", "+", 
               RowBox[{"819", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["f", "2"]}], "+", 
            RowBox[{"7756", " ", 
             SuperscriptBox["f", "3"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"462", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"164", "+", 
                  RowBox[{"49", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"21", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"66", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"514", "+", 
                  RowBox[{"469", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"77", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"66", " ", 
             RowBox[{"(", 
              RowBox[{"278", "+", 
               RowBox[{"819", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["f", "2"]}], "+", 
            RowBox[{"15407", " ", 
             SuperscriptBox["f", "3"]}]}], ")"}], " ", 
          SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"99", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"66", " ", "b", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"297", "+", 
               RowBox[{"205", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k1", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"231", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"193", "+", 
                  RowBox[{"42", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"42", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"33", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"1300", "+", 
                  RowBox[{"1057", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"154", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"66", " ", 
             RowBox[{"(", 
              RowBox[{"206", "+", 
               RowBox[{"553", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["f", "2"]}], "+", 
            RowBox[{"11914", " ", 
             SuperscriptBox["f", "3"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "2"]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"264", " ", "b", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"198", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"363", "+", 
               RowBox[{"265", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "+", 
      RowBox[{"k1", " ", "k2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"189", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "f"}], ")"}]}], "+", 
            RowBox[{"6", " ", "b", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"103", "+", 
               RowBox[{"70", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"255", "+", 
               RowBox[{"217", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"693", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", 
               RowBox[{"6", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"66", " ", "b", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"139", "+", 
               RowBox[{"105", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3597", "+", 
               RowBox[{"2912", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["k2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1386", " ", 
             SuperscriptBox["b", "2"]}], "+", 
            RowBox[{"66", " ", "b", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"29", "+", 
               RowBox[{"21", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"165", "+", 
               RowBox[{"151", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["f", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", 
            RowBox[{"5", " ", "f"}]}], ")"}], " ", 
          SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"5", " ", "\[Theta]12"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["f", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"44", "+", 
         RowBox[{"35", " ", "f"}]}], ")"}], " ", "k1", " ", 
       SuperscriptBox["k2", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"6", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"97020", " ", "k1", " ", "k2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k1", "2"], "+", 
      SuperscriptBox["k2", "2"], "+", 
      RowBox[{"2", " ", "k1", " ", "k2", " ", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.691334550722776*^9, 3.6913358218743677`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Eq", ".", 
   RowBox[{"(", "0.101", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.690837262337481*^9, 3.690837271341641*^9}, {
  3.692604286797325*^9, 3.692604287638276*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C2P23", "=", 
  RowBox[{"FullSimplify", "[", "C2P23k3", "]"}]}]], "Input",
 CellChangeTimes->{3.690844142476259*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"f", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"77", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{"107", "+", 
               RowBox[{"28", " ", "b"}]}], ")"}]}], "-", 
            RowBox[{"35", " ", "b2"}]}], ")"}]}], "+", 
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{"652", "+", 
               RowBox[{"623", " ", "b"}]}], ")"}]}], "-", 
            RowBox[{"91", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{"173", "+", 
            RowBox[{"574", " ", "b"}]}], ")"}], " ", 
          SuperscriptBox["f", "2"]}], "+", 
         RowBox[{"1764", " ", 
          SuperscriptBox["f", "3"]}]}], ")"}], " ", 
       SuperscriptBox["k1", "4"], " ", "k2"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8085", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{"b", "-", 
            RowBox[{"4", " ", "b2"}]}], ")"}]}], "+", 
         RowBox[{"66", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{"97", "+", 
               RowBox[{"91", " ", "b"}]}], ")"}]}], "-", 
            RowBox[{"203", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
         RowBox[{"99", " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"56", " ", "b"}]}], ")"}], " ", 
          SuperscriptBox["f", "2"]}], "+", 
         RowBox[{"1610", " ", 
          SuperscriptBox["f", "3"]}]}], ")"}], " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k2", "3"]}], "+", 
      RowBox[{"924", " ", "b2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", "b"}], "+", 
         RowBox[{"3", " ", "f"}]}], ")"}], " ", 
       SuperscriptBox["k2", "5"]}], "-", 
      RowBox[{"3", " ", "k1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"616", " ", 
             SuperscriptBox["b", "3"]}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"49", "+", 
               RowBox[{"45", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"22", " ", "b", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"61", "+", 
               RowBox[{"53", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"341", "+", 
               RowBox[{"305", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k1", "4"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"77", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"173", "+", 
                  RowBox[{"56", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"182", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"22", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"523", "+", 
                  RowBox[{"532", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"266", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"22", " ", 
             RowBox[{"(", 
              RowBox[{"145", "+", 
               RowBox[{"462", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["f", "2"]}], "+", 
            RowBox[{"2940", " ", 
             SuperscriptBox["f", "3"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "2"]}], "-", 
         RowBox[{"3542", " ", "b2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "b"}], "+", 
            RowBox[{"3", " ", "f"}]}], ")"}], " ", 
          SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "-", 
      RowBox[{"3", " ", "k2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"77", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"127", "+", 
                  RowBox[{"56", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"21", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"11", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"746", " ", "b"}], "+", 
               RowBox[{"826", " ", 
                SuperscriptBox["b", "2"]}], "-", 
               RowBox[{"77", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"121", " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"56", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["f", "2"]}], "+", 
            RowBox[{"1918", " ", 
             SuperscriptBox["f", "3"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"154", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"34", " ", "b"}], "+", 
               RowBox[{"28", " ", 
                SuperscriptBox["b", "2"]}], "-", 
               RowBox[{"175", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"22", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"232", "+", 
                  RowBox[{"259", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"539", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"11", " ", 
             RowBox[{"(", 
              RowBox[{"137", "+", 
               RowBox[{"420", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["f", "2"]}], "+", 
            RowBox[{"1330", " ", 
             SuperscriptBox["f", "3"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "2"]}], "-", 
         RowBox[{"924", " ", "b2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "b"}], "+", 
            RowBox[{"3", " ", "f"}]}], ")"}], " ", 
          SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "-", 
      RowBox[{"k1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"99", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"66", " ", "b", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"297", "+", 
               RowBox[{"205", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k1", "4"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"77", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"143", "+", 
                  RowBox[{"56", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"84", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"77", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"122", "+", 
                  RowBox[{"119", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"40", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"22", " ", 
             RowBox[{"(", 
              RowBox[{"116", "+", 
               RowBox[{"315", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["f", "2"]}], "+", 
            RowBox[{"1855", " ", 
             SuperscriptBox["f", "3"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "2"]}], "-", 
         RowBox[{"4158", " ", "b2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "b"}], "+", 
            RowBox[{"3", " ", "f"}]}], ")"}], " ", 
          SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["k1", "2"], " ", "k2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"693", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "f"}], ")"}]}], "+", 
            RowBox[{"22", " ", "b", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"57", "+", 
               RowBox[{"35", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"209", "+", 
               RowBox[{"119", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"231", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"33", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "49"}], " ", "b2"}], "+", 
               RowBox[{"2", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"13", "+", 
                  RowBox[{"7", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"f", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "693"}], " ", "b2"}], "+", 
               RowBox[{"f", " ", 
                RowBox[{"(", 
                 RowBox[{"209", "+", 
                  RowBox[{"105", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"231", " ", 
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
         RowBox[{"66", " ", "b", " ", "f", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["f", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"44", "+", 
            RowBox[{"15", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["k1", "3"], " ", 
       SuperscriptBox["k2", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"5", " ", "\[Theta]12"}], "]"}]}], "-", 
      RowBox[{"99", " ", 
       SuperscriptBox["f", "2"], " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k2", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"6", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"97020", " ", "k2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"], "+", 
       RowBox[{"2", " ", "k1", " ", "k2", " ", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.6913346365193644`*^9, 3.69133594454426*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Eq", ".", 
   RowBox[{"(", "0.102", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.690837273698386*^9, 3.690837297832878*^9}, {
  3.69260429837359*^9, 3.692604299247509*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"long", " ", 
   RowBox[{"calc", ".", " ", "duration"}], " ", "point"}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C2P31", "=", 
  RowBox[{"FullSimplify", "[", "C2P31k3", "]"}]}]], "Input",
 CellChangeTimes->{3.690844143964364*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"f", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3696", " ", "b2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", "b"}], "+", 
         RowBox[{"3", " ", "f"}]}], ")"}], " ", 
       SuperscriptBox["k1", "5"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1617", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"6", " ", "b"}]}], ")"}]}], "-", 
            RowBox[{"58", " ", "b2"}]}], ")"}]}], "+", 
         RowBox[{"330", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{"37", "+", 
               RowBox[{"49", " ", "b"}]}], ")"}]}], "-", 
            RowBox[{"119", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
         RowBox[{"33", " ", 
          RowBox[{"(", 
           RowBox[{"115", "+", 
            RowBox[{"434", " ", "b"}]}], ")"}], " ", 
          SuperscriptBox["f", "2"]}], "+", 
         RowBox[{"4270", " ", 
          SuperscriptBox["f", "3"]}]}], ")"}], " ", 
       SuperscriptBox["k1", "3"], " ", 
       SuperscriptBox["k2", "2"]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"77", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{"199", "+", 
               RowBox[{"98", " ", "b"}]}], ")"}]}], "-", 
            RowBox[{"70", " ", "b2"}]}], ")"}]}], "+", 
         RowBox[{"22", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{"607", "+", 
               RowBox[{"749", " ", "b"}]}], ")"}]}], "-", 
            RowBox[{"91", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
         RowBox[{"33", " ", 
          RowBox[{"(", 
           RowBox[{"111", "+", 
            RowBox[{"392", " ", "b"}]}], ")"}], " ", 
          SuperscriptBox["f", "2"]}], "+", 
         RowBox[{"3528", " ", 
          SuperscriptBox["f", "3"]}]}], ")"}], " ", "k1", " ", 
       SuperscriptBox["k2", "4"]}], "-", 
      RowBox[{"3", " ", "k2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4928"}], " ", "b2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "b"}], "+", 
            RowBox[{"3", " ", "f"}]}], ")"}], " ", 
          SuperscriptBox["k1", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"77", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"355", "+", 
                  RowBox[{"154", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"406", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"11", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"2182", "+", 
                  RowBox[{"2443", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"1190", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"11", " ", 
             RowBox[{"(", 
              RowBox[{"601", "+", 
               RowBox[{"2044", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["f", "2"]}], "+", 
            RowBox[{"6405", " ", 
             SuperscriptBox["f", "3"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "2"]}], "+", 
         RowBox[{"14", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"308", " ", 
             SuperscriptBox["b", "3"]}], "+", 
            RowBox[{"693", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "f"}], ")"}]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"10", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"44", " ", "b", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", 
               RowBox[{"12", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["k2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "k1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"77", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"55", "+", 
                    RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"133", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"11", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"286", "+", 
                    RowBox[{"259", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"413", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"11", " ", 
                RowBox[{"(", 
                 RowBox[{"69", "+", 
                  RowBox[{"203", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["f", "2"]}], "+", 
               RowBox[{"595", " ", 
                SuperscriptBox["f", "3"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"154", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", "b", " ", 
                   RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"21", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"22", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"764", " ", "b"}], "+", 
                  RowBox[{"700", " ", 
                   SuperscriptBox["b", "2"]}], "-", 
                  RowBox[{"77", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"33", " ", 
                RowBox[{"(", 
                 RowBox[{"139", "+", 
                  RowBox[{"406", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["f", "2"]}], "+", 
               RowBox[{"3836", " ", 
                SuperscriptBox["f", "3"]}]}], ")"}], " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "-", 
         RowBox[{"k2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1078", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", "b"}], ")"}]}], "-", 
                  RowBox[{"3", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"11", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"782", "+", 
                    RowBox[{"581", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"154", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"22", " ", 
                RowBox[{"(", 
                 RowBox[{"109", "+", 
                  RowBox[{"238", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["f", "2"]}], "+", 
               RowBox[{"1435", " ", 
                SuperscriptBox["f", "3"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"264", " ", "b", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"198", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["f", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"363", "+", 
                  RowBox[{"265", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "-", 
         RowBox[{"3", " ", "k1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"33", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"22", " ", "b", " ", "f"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"693", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"2", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"66", " ", "b", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"47", "+", 
                  RowBox[{"21", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["f", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"957", "+", 
                  RowBox[{"476", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "-", 
         RowBox[{"3", " ", "k2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"33", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"20", " ", "b", " ", "f"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"5", " ", "f"}]}], ")"}], " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"5", " ", "\[Theta]12"}], "]"}]}], "-", 
         RowBox[{"99", " ", 
          SuperscriptBox["f", "2"], " ", "k1", " ", 
          SuperscriptBox["k2", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"97020", " ", "k1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"], "+", 
       RowBox[{"2", " ", "k1", " ", "k2", " ", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.691336260561338*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Eq", ".", 
   RowBox[{"(", "0.103", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6908372831173487`*^9, 3.6908372943980207`*^9}, {
  3.692604304673936*^9, 3.692604305438828*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B3h20", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"C2P12", "*", "P1", "*", "P2"}], "+", 
    RowBox[{"C2P23", "*", "P2", "*", "P3"}], "+", 
    RowBox[{"C2P31", "*", "P3", "*", "P1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6887251103145227`*^9, 3.6887251309742517`*^9}, {
   3.6887278961593924`*^9, 3.6887279248751183`*^9}, 3.690836842937195*^9, 
   3.6908387965403347`*^9, 3.6908440371055183`*^9, 3.690844126434711*^9, 
   3.691328634388652*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"f", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"P1", " ", "P2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k1", "2"], "+", 
         SuperscriptBox["k2", "2"], "+", 
         RowBox[{"2", " ", "k1", " ", "k2", " ", 
          RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9702", " ", 
             SuperscriptBox["b", "3"]}], "+", 
            RowBox[{"77", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"353", "+", 
               RowBox[{"299", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"22", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"245", " ", "b2"}], "+", 
               RowBox[{"f", " ", 
                RowBox[{"(", 
                 RowBox[{"993", "+", 
                  RowBox[{"791", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"f", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2002", " ", "b2"}], "+", 
               RowBox[{"f", " ", 
                RowBox[{"(", 
                 RowBox[{"5357", "+", 
                  RowBox[{"4487", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox["k1", "3"], " ", "k2"}], "+", 
         RowBox[{"33", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"882", " ", 
             SuperscriptBox["b", "3"]}], "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"61", "+", 
               RowBox[{"58", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"245", " ", "b2"}], "+", 
               RowBox[{"3", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"283", "+", 
                  RowBox[{"252", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"f", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"182", " ", "b2"}], "+", 
               RowBox[{"f", " ", 
                RowBox[{"(", 
                 RowBox[{"451", "+", 
                  RowBox[{"392", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", "k1", " ", 
          SuperscriptBox["k2", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"616", " ", 
                SuperscriptBox["b", "3"]}], "+", 
               RowBox[{"33", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"49", "+", 
                  RowBox[{"45", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"22", " ", "b", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"61", "+", 
                  RowBox[{"53", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["f", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"341", "+", 
                  RowBox[{"305", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"231", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"809", "+", 
                    RowBox[{"294", " ", "b"}]}], ")"}]}], "+", 
                  RowBox[{"182", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"231", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"670", "+", 
                    RowBox[{"713", " ", "b"}]}], ")"}]}], "+", 
                  RowBox[{"74", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"33", " ", 
                RowBox[{"(", 
                 RowBox[{"1233", "+", 
                  RowBox[{"3892", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["f", "2"]}], "+", 
               RowBox[{"34069", " ", 
                SuperscriptBox["f", "3"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "+", 
            RowBox[{"42", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"308", " ", 
                SuperscriptBox["b", "3"]}], "+", 
               RowBox[{"693", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "f"}], ")"}]}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["f", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"10", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"44", " ", "b", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"13", "+", 
                  RowBox[{"12", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
         RowBox[{"k1", " ", "k2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"231", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"146", "+", 
                    RowBox[{"49", " ", "b"}]}], ")"}]}], "+", 
                  RowBox[{"21", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"33", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"920", " ", "b"}], "+", 
                  RowBox[{"938", " ", 
                   SuperscriptBox["b", "2"]}], "+", 
                  RowBox[{"77", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"33", " ", 
                RowBox[{"(", 
                 RowBox[{"274", "+", 
                  RowBox[{"819", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["f", "2"]}], "+", 
               RowBox[{"7756", " ", 
                SuperscriptBox["f", "3"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"462", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"164", "+", 
                    RowBox[{"49", " ", "b"}]}], ")"}]}], "+", 
                  RowBox[{"21", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"66", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "b", " ", 
                   RowBox[{"(", 
                    RowBox[{"514", "+", 
                    RowBox[{"469", " ", "b"}]}], ")"}]}], "+", 
                  RowBox[{"77", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"66", " ", 
                RowBox[{"(", 
                 RowBox[{"278", "+", 
                  RowBox[{"819", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["f", "2"]}], "+", 
               RowBox[{"15407", " ", 
                SuperscriptBox["f", "3"]}]}], ")"}], " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"99", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"66", " ", "b", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["f", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"297", "+", 
                  RowBox[{"205", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"231", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"193", "+", 
                    RowBox[{"42", " ", "b"}]}], ")"}]}], "+", 
                  RowBox[{"42", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"33", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"1300", "+", 
                    RowBox[{"1057", " ", "b"}]}], ")"}]}], "+", 
                  RowBox[{"154", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"66", " ", 
                RowBox[{"(", 
                 RowBox[{"206", "+", 
                  RowBox[{"553", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["f", "2"]}], "+", 
               RowBox[{"11914", " ", 
                SuperscriptBox["f", "3"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"264", " ", "b", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"198", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["f", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"363", "+", 
                  RowBox[{"265", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{"k1", " ", "k2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"189", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "f"}], ")"}]}], "+", 
               RowBox[{"6", " ", "b", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"103", "+", 
                  RowBox[{"70", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["f", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"255", "+", 
                  RowBox[{"217", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"693", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"13", "+", 
                  RowBox[{"6", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"66", " ", "b", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"139", "+", 
                  RowBox[{"105", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["f", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3597", "+", 
                  RowBox[{"2912", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["k2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1386", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"66", " ", "b", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"29", "+", 
                  RowBox[{"21", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["f", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"165", "+", 
                  RowBox[{"151", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"5", " ", "f"}]}], ")"}], " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"5", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["f", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"44", "+", 
            RowBox[{"35", " ", "f"}]}], ")"}], " ", "k1", " ", 
          SuperscriptBox["k2", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"k1", " ", "P2", " ", "P3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"77", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"107", "+", 
                  RowBox[{"28", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"35", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"11", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"652", "+", 
                  RowBox[{"623", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"91", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"11", " ", 
             RowBox[{"(", 
              RowBox[{"173", "+", 
               RowBox[{"574", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["f", "2"]}], "+", 
            RowBox[{"1764", " ", 
             SuperscriptBox["f", "3"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "4"], " ", "k2"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8085", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"b", "-", 
               RowBox[{"4", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"66", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"97", "+", 
                  RowBox[{"91", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"203", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"99", " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", 
               RowBox[{"56", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["f", "2"]}], "+", 
            RowBox[{"1610", " ", 
             SuperscriptBox["f", "3"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "3"]}], "-", 
         RowBox[{"924", " ", "b2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "b"}], "+", 
            RowBox[{"3", " ", "f"}]}], ")"}], " ", 
          SuperscriptBox["k2", "5"]}], "+", 
         RowBox[{"3", " ", "k1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"616", " ", 
                SuperscriptBox["b", "3"]}], "+", 
               RowBox[{"33", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"49", "+", 
                  RowBox[{"45", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"22", " ", "b", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"61", "+", 
                  RowBox[{"53", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["f", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"341", "+", 
                  RowBox[{"305", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"77", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"173", "+", 
                    RowBox[{"56", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"182", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"22", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"523", "+", 
                    RowBox[{"532", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"266", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"22", " ", 
                RowBox[{"(", 
                 RowBox[{"145", "+", 
                  RowBox[{"462", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["f", "2"]}], "+", 
               RowBox[{"2940", " ", 
                SuperscriptBox["f", "3"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
            RowBox[{"3542", " ", "b2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "b"}], "+", 
               RowBox[{"3", " ", "f"}]}], ")"}], " ", 
             SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
         RowBox[{"3", " ", "k2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"77", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"127", "+", 
                    RowBox[{"56", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"21", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"11", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"746", " ", "b"}], "+", 
                  RowBox[{"826", " ", 
                   SuperscriptBox["b", "2"]}], "-", 
                  RowBox[{"77", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"121", " ", 
                RowBox[{"(", 
                 RowBox[{"19", "+", 
                  RowBox[{"56", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["f", "2"]}], "+", 
               RowBox[{"1918", " ", 
                SuperscriptBox["f", "3"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"154", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"34", " ", "b"}], "+", 
                  RowBox[{"28", " ", 
                   SuperscriptBox["b", "2"]}], "-", 
                  RowBox[{"175", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"22", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"232", "+", 
                    RowBox[{"259", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"539", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"11", " ", 
                RowBox[{"(", 
                 RowBox[{"137", "+", 
                  RowBox[{"420", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["f", "2"]}], "+", 
               RowBox[{"1330", " ", 
                SuperscriptBox["f", "3"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
            RowBox[{"924", " ", "b2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "b"}], "+", 
               RowBox[{"3", " ", "f"}]}], ")"}], " ", 
             SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{"k1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"99", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"66", " ", "b", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["f", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"297", "+", 
                  RowBox[{"205", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"77", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"143", "+", 
                    RowBox[{"56", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"84", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"77", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"122", "+", 
                    RowBox[{"119", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"40", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"22", " ", 
                RowBox[{"(", 
                 RowBox[{"116", "+", 
                  RowBox[{"315", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["f", "2"]}], "+", 
               RowBox[{"1855", " ", 
                SuperscriptBox["f", "3"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
            RowBox[{"4158", " ", "b2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "b"}], "+", 
               RowBox[{"3", " ", "f"}]}], ")"}], " ", 
             SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["k1", "2"], " ", "k2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"693", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "f"}], ")"}]}], "+", 
               RowBox[{"22", " ", "b", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"57", "+", 
                  RowBox[{"35", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["f", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"209", "+", 
                  RowBox[{"119", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"231", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"33", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "49"}], " ", "b2"}], "+", 
                  RowBox[{"2", " ", "f", " ", 
                   RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"7", " ", "f"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"f", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "693"}], " ", "b2"}], "+", 
                  RowBox[{"f", " ", 
                   RowBox[{"(", 
                    RowBox[{"209", "+", 
                    RowBox[{"105", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"231", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"66", " ", "b", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", 
               RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"44", "+", 
               RowBox[{"15", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k1", "3"], " ", 
          SuperscriptBox["k2", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"5", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["f", "2"], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"k2", " ", "P1", " ", "P3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3696", " ", "b2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "b"}], "+", 
            RowBox[{"3", " ", "f"}]}], ")"}], " ", 
          SuperscriptBox["k1", "5"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1617", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"6", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"58", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"330", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"37", "+", 
                  RowBox[{"49", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"119", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"33", " ", 
             RowBox[{"(", 
              RowBox[{"115", "+", 
               RowBox[{"434", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["f", "2"]}], "+", 
            RowBox[{"4270", " ", 
             SuperscriptBox["f", "3"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "3"], " ", 
          SuperscriptBox["k2", "2"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"77", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"199", "+", 
                  RowBox[{"98", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"70", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"22", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"607", "+", 
                  RowBox[{"749", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"91", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"33", " ", 
             RowBox[{"(", 
              RowBox[{"111", "+", 
               RowBox[{"392", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["f", "2"]}], "+", 
            RowBox[{"3528", " ", 
             SuperscriptBox["f", "3"]}]}], ")"}], " ", "k1", " ", 
          SuperscriptBox["k2", "4"]}], "-", 
         RowBox[{"3", " ", "k2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4928"}], " ", "b2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "b"}], "+", 
               RowBox[{"3", " ", "f"}]}], ")"}], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"77", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"355", "+", 
                    RowBox[{"154", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"406", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"11", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"2182", "+", 
                    RowBox[{"2443", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"1190", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"11", " ", 
                RowBox[{"(", 
                 RowBox[{"601", "+", 
                  RowBox[{"2044", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["f", "2"]}], "+", 
               RowBox[{"6405", " ", 
                SuperscriptBox["f", "3"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "+", 
            RowBox[{"14", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"308", " ", 
                SuperscriptBox["b", "3"]}], "+", 
               RowBox[{"693", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "f"}], ")"}]}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["f", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"10", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"44", " ", "b", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"13", "+", 
                  RowBox[{"12", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["k2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "k1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"77", " ", "b", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"55", "+", 
                    RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
                    RowBox[{"133", " ", "b2"}]}], ")"}]}], "+", 
                  RowBox[{"11", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"286", "+", 
                    RowBox[{"259", " ", "b"}]}], ")"}]}], "-", 
                    RowBox[{"413", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
                  RowBox[{"11", " ", 
                   RowBox[{"(", 
                    RowBox[{"69", "+", 
                    RowBox[{"203", " ", "b"}]}], ")"}], " ", 
                   SuperscriptBox["f", "2"]}], "+", 
                  RowBox[{"595", " ", 
                   SuperscriptBox["f", "3"]}]}], ")"}], " ", 
                SuperscriptBox["k1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"154", " ", "b", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
                    RowBox[{"21", " ", "b2"}]}], ")"}]}], "+", 
                  RowBox[{"22", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"764", " ", "b"}], "+", 
                    RowBox[{"700", " ", 
                    SuperscriptBox["b", "2"]}], "-", 
                    RowBox[{"77", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
                  RowBox[{"33", " ", 
                   RowBox[{"(", 
                    RowBox[{"139", "+", 
                    RowBox[{"406", " ", "b"}]}], ")"}], " ", 
                   SuperscriptBox["f", "2"]}], "+", 
                  RowBox[{"3836", " ", 
                   SuperscriptBox["f", "3"]}]}], ")"}], " ", 
                SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "-", 
            RowBox[{"k2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1078", " ", "b", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "b"}], ")"}]}], "-", 
                    RowBox[{"3", " ", "b2"}]}], ")"}]}], "+", 
                  RowBox[{"11", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"782", "+", 
                    RowBox[{"581", " ", "b"}]}], ")"}]}], "-", 
                    RowBox[{"154", " ", "b2"}]}], ")"}], " ", "f"}], "+", 
                  RowBox[{"22", " ", 
                   RowBox[{"(", 
                    RowBox[{"109", "+", 
                    RowBox[{"238", " ", "b"}]}], ")"}], " ", 
                   SuperscriptBox["f", "2"]}], "+", 
                  RowBox[{"1435", " ", 
                   SuperscriptBox["f", "3"]}]}], ")"}], " ", 
                SuperscriptBox["k1", "2"]}], "+", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"264", " ", "b", " ", "f", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
                  RowBox[{"198", " ", 
                   SuperscriptBox["b", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "f"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["f", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"363", "+", 
                    RowBox[{"265", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "-", 
            RowBox[{"3", " ", "k1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"33", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"21", " ", 
                   SuperscriptBox["b", "2"]}], "+", 
                  RowBox[{"22", " ", "b", " ", "f"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["f", "2"]}]}], ")"}], " ", 
                SuperscriptBox["k1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"693", " ", 
                   SuperscriptBox["b", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "f"}]}], ")"}]}], "+", 
                  RowBox[{"66", " ", "b", " ", "f", " ", 
                   RowBox[{"(", 
                    RowBox[{"47", "+", 
                    RowBox[{"21", " ", "f"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["f", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"957", "+", 
                    RowBox[{"476", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "-", 
            RowBox[{"3", " ", "k2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"33", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"21", " ", 
                   SuperscriptBox["b", "2"]}], "+", 
                  RowBox[{"20", " ", "b", " ", "f"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["f", "2"]}]}], ")"}], " ", 
                SuperscriptBox["k1", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["f", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"5", " ", "f"}]}], ")"}], " ", 
                SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"5", " ", "\[Theta]12"}], "]"}]}], "-", 
            RowBox[{"99", " ", 
             SuperscriptBox["f", "2"], " ", "k1", " ", 
             SuperscriptBox["k2", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"97020", " ", "k1", " ", "k2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"], "+", 
       RowBox[{"2", " ", "k1", " ", "k2", " ", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.690844994397553*^9, 3.69133627624393*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Eq", ".", 
     RowBox[{"(", "4.97", ")"}]}], " ", "with", " ", "L"}], "=", "2"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.690837314731731*^9, 3.690837343095131*^9}, {
  3.6926043266112833`*^9, 3.692604333053877*^9}, {3.6926044608030157`*^9, 
  3.692604467552949*^9}, {3.693096183337775*^9, 3.6930961917000437`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"hexadecapole", " ", "of", " ", "3", "halo", " ", "term"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.690844626350554*^9, 3.690844630297145*^9}, {
  3.690844675857623*^9, 3.690844677165558*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "k3", ",", "F12", ",", "G12", ",", "F23", ",", "G23", ",", "F31", ",", 
   "G31"}], "]"}]], "Input",
 CellChangeTimes->{{3.688727634428711*^9, 3.68872764877985*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3h40k3FG", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", 
      RowBox[{"-", "1"}], "1"], 
     RowBox[{"w", "*", 
      RowBox[{"LegendreP", "[", 
       RowBox[{"4", ",", "\[Mu]"}], "]"}], 
      RowBox[{"\[DifferentialD]", "\[Mu]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688724508915172*^9, 3.688724603208888*^9}, 
   3.6887246648377533`*^9, {3.688726017527157*^9, 3.688726017880299*^9}, {
   3.688727697280447*^9, 3.6887277236202307`*^9}, {3.688727978434943*^9, 
   3.6887279819673843`*^9}, 3.690836857991267*^9, 3.690838803959361*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F12", "=", 
   RowBox[{
    FractionBox["5", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Cos", "[", "\[Theta]12", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k1", "/", "k2"}], "+", 
       RowBox[{"k2", "/", "k1"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G12", "=", 
   RowBox[{
    FractionBox["3", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Cos", "[", "\[Theta]12", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k1", "/", "k2"}], "+", 
       RowBox[{"k2", "/", "k1"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["4", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F23", "=", 
   RowBox[{
    FractionBox["5", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"k2", "+", 
          RowBox[{"k1", "*", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k2", "/", "k3"}], "+", 
       RowBox[{"k3", "/", "k2"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k2", "+", 
           RowBox[{"k1", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G23", "=", 
   RowBox[{
    FractionBox["3", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"k2", "+", 
          RowBox[{"k1", "*", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k2", "/", "k3"}], "+", 
       RowBox[{"k3", "/", "k2"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["4", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k2", "+", 
           RowBox[{"k1", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F31", "=", 
   RowBox[{
    FractionBox["5", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"k1", "+", 
          RowBox[{"k2", "*", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k3", "/", "k1"}], "+", 
       RowBox[{"k1", "/", "k3"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k1", "+", 
           RowBox[{"k2", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G31", "=", 
   RowBox[{
    FractionBox["3", "7"], "+", 
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"k1", "+", 
          RowBox[{"k2", "*", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k3", "/", "k1"}], "+", 
       RowBox[{"k1", "/", "k3"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["4", "7"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k1", "+", 
           RowBox[{"k2", "*", 
            RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
       ")"}], "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.688724695370206*^9, 3.688724719126256*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3h40k3", "=", 
   RowBox[{"Simplify", "[", "B3h40k3FG", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688724733025798*^9, 3.688724767218726*^9}, {
  3.688726011111912*^9, 3.688726013902676*^9}, {3.688726831957103*^9, 
  3.688726834631425*^9}, {3.688727724519185*^9, 3.6887277251695347`*^9}, {
  3.688727979632864*^9, 3.6887279944161*^9}, {3.690836858604982*^9, 
  3.6908368591365128`*^9}, {3.690838804170292*^9, 3.690838804400361*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3h40k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{"B3h40k3", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P1", "*", "P2"}], ",", 
        RowBox[{"P2", "*", "P3"}], ",", 
        RowBox[{"P3", "*", "P1"}]}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.688724769888743*^9, 3.6887248185545187`*^9}, 
   3.688726899367895*^9, {3.6887277259725733`*^9, 3.688727726454446*^9}, {
   3.688727995002*^9, 3.6887279955034018`*^9}, {3.690836859677668*^9, 
   3.6908368601764393`*^9}, {3.690838804597598*^9, 3.690838804789332*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C4P12k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"B3h40k3", ",", 
      RowBox[{"P1", "*", "P2"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C4P23k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"B3h40k3", ",", 
      RowBox[{"P2", "*", "P3"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C4P31k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"B3h40k3", ",", 
      RowBox[{"P3", "*", "P1"}]}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.688726839110985*^9, 3.688726885939138*^9}, {
  3.688727205635013*^9, 3.688727211444318*^9}, {3.6887278926562967`*^9, 
  3.6887279110028276`*^9}, {3.68872799593552*^9, 3.688727997202305*^9}, {
  3.688728075052404*^9, 3.688728076518985*^9}, {3.690836860899946*^9, 
  3.690836862104224*^9}, {3.69083880495804*^9, 3.6908388052903976`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3h40k3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"C4P12k3", "*", "P1", "*", "P2"}], "+", 
     RowBox[{"C4P23k3", "*", "P2", "*", "P3"}], "+", 
     RowBox[{"C4P31k3", "*", "P3", "*", "P1"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688724978635268*^9, 3.688725024410884*^9}, {
   3.6887251211357517`*^9, 3.688725125004056*^9}, 3.688727894957066*^9, 
   3.6887279979033546`*^9, 3.690836863317212*^9, 3.690838805448957*^9, {
   3.6908427887147217`*^9, 3.6908427914838467`*^9}, 3.690843885000325*^9, 
   3.691328635053356*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k3", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["k1", "2"], "+", 
     SuperscriptBox["k2", "2"], "+", 
     RowBox[{"2", "*", "k1", "*", "k2", "*", 
      RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C4P12", "=", 
  RowBox[{"FullSimplify", "[", "C4P12k3", "]"}]}]], "Input",
 CellChangeTimes->{{3.688725039240933*^9, 3.688725100786777*^9}, {
   3.688727915992675*^9, 3.6887279213266993`*^9}, {3.6887280782443123`*^9, 
   3.688728080923464*^9}, {3.69083734957395*^9, 3.690837356488222*^9}, 
   3.690844507323577*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"143", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{"2032", "+", 
               RowBox[{"2023", " ", "b"}]}], ")"}]}], "+", 
            RowBox[{"112", " ", "b2"}]}], ")"}]}], "+", 
         RowBox[{"13", " ", 
          RowBox[{"(", 
           RowBox[{"9616", "+", 
            RowBox[{"28413", " ", "b"}]}], ")"}], " ", "f"}], "+", 
         RowBox[{"128898", " ", 
          SuperscriptBox["f", "2"]}]}], ")"}], " ", 
       SuperscriptBox["k1", "3"], " ", "k2"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"249249", " ", 
          SuperscriptBox["b", "2"]}], "+", 
         RowBox[{"16016", " ", "b2"}], "+", 
         RowBox[{"26", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{"8371", "+", 
            RowBox[{"12019", " ", "f"}]}], ")"}]}], "+", 
         RowBox[{"9", " ", "f", " ", 
          RowBox[{"(", 
           RowBox[{"10842", "+", 
            RowBox[{"12397", " ", "f"}]}], ")"}]}]}], ")"}], " ", "k1", " ", 
       SuperscriptBox["k2", "3"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"56", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2717", " ", 
             SuperscriptBox["b", "2"]}], "+", 
            RowBox[{"78", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"33", "+", 
               RowBox[{"46", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"f", " ", 
             RowBox[{"(", 
              RowBox[{"1118", "+", 
               RowBox[{"1215", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k1", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1001", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"723", " ", "b"}], "+", 
               RowBox[{"750", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"80", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{"24517", "+", 
               RowBox[{"75719", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"340767", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "2"]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"143", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"99", "+", 
               RowBox[{"112", " ", "b"}]}], ")"}]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{"483", "+", 
               RowBox[{"1583", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"7245", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
      RowBox[{"k1", " ", "k2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"104", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7777", " ", 
             SuperscriptBox["b", "2"]}], "+", 
            RowBox[{"11", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"688", "+", 
               RowBox[{"987", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"154", " ", "b2"}], "+", 
               RowBox[{"f", " ", 
                RowBox[{"(", 
                 RowBox[{"576", "+", 
                  RowBox[{"623", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox["k1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"572", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"1401", "+", 
                  RowBox[{"1414", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"168", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{"27108", "+", 
               RowBox[{"85631", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"376677", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"112", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"143", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"5", " ", "b"}]}], ")"}]}], "+", 
            RowBox[{"26", " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", 
               RowBox[{"42", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"465", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"143", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"5345", "+", 
                  RowBox[{"5138", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"672", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{"27553", "+", 
               RowBox[{"81067", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"381339", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "2"]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"143", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"151", "+", 
               RowBox[{"160", " ", "b"}]}], ")"}]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{"759", "+", 
               RowBox[{"2419", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"10665", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "+", 
      RowBox[{"2", " ", "k1", " ", "k2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"143", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"592", "+", 
               RowBox[{"525", " ", "b"}]}], ")"}]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{"3440", "+", 
               RowBox[{"8799", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"53046", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"143", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"982", "+", 
               RowBox[{"805", " ", "b"}]}], ")"}]}], "+", 
            RowBox[{"26", " ", 
             RowBox[{"(", 
              RowBox[{"2715", "+", 
               RowBox[{"6587", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"70371", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["k2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"143", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"661", "+", 
               RowBox[{"490", " ", "b"}]}], ")"}]}], "+", 
            RowBox[{"91", " ", 
             RowBox[{"(", 
              RowBox[{"579", "+", 
               RowBox[{"1345", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"66087", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"]}], "+", 
         RowBox[{"35", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"91", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"5", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"169", "+", 
               RowBox[{"115", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"5", " ", "\[Theta]12"}], "]"}]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"91", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{"44", "+", 
            RowBox[{"35", " ", "f"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", "f", " ", 
          RowBox[{"(", 
           RowBox[{"676", "+", 
            RowBox[{"805", " ", "f"}]}], ")"}]}]}], ")"}], " ", "k1", " ", 
       SuperscriptBox["k2", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"6", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"5045040", " ", "k1", " ", "k2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k1", "2"], "+", 
      SuperscriptBox["k2", "2"], "+", 
      RowBox[{"2", " ", "k1", " ", "k2", " ", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.691336655939657*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Eq", ".", 
   RowBox[{"(", "0.104", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.690837359296178*^9, 3.6908373680731497`*^9}, {
  3.6926043494101067`*^9, 3.692604350147058*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C4P23", "=", 
  RowBox[{"FullSimplify", "[", "C4P23k3", "]"}]}]], "Input",
 CellChangeTimes->{3.6908445091634073`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2288", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
            RowBox[{"7", " ", "b2"}]}], ")"}]}], "+", 
         RowBox[{"13", " ", 
          RowBox[{"(", 
           RowBox[{"6848", "+", 
            RowBox[{"18781", " ", "b"}]}], ")"}], " ", "f"}], "+", 
         RowBox[{"91287", " ", 
          SuperscriptBox["f", "2"]}]}], ")"}], " ", 
       SuperscriptBox["k1", "4"], " ", "k2"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32032", " ", 
          SuperscriptBox["b", "2"]}], "-", 
         RowBox[{"73073", " ", "b2"}], "+", 
         RowBox[{"30", " ", "f", " ", 
          RowBox[{"(", 
           RowBox[{"715", "+", 
            RowBox[{"602", " ", "f"}]}], ")"}]}], "+", 
         RowBox[{"52", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{"935", "+", 
            RowBox[{"938", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k2", "3"]}], "+", 
      RowBox[{"18018", " ", "b2", " ", 
       SuperscriptBox["k2", "5"]}], "-", 
      RowBox[{"2", " ", "k1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"56", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2717", " ", 
             SuperscriptBox["b", "2"]}], "+", 
            RowBox[{"78", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"33", "+", 
               RowBox[{"46", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"f", " ", 
             RowBox[{"(", 
              RowBox[{"1118", "+", 
               RowBox[{"1215", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k1", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"143", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"2325", "+", 
                  RowBox[{"1792", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"896", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{"11253", "+", 
               RowBox[{"31367", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"152145", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "2"]}], "-", 
         RowBox[{"86086", " ", "b2", " ", 
          SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "-", 
      RowBox[{"k2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"572", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"61", "+", 
                  RowBox[{"77", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"21", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{"2536", "+", 
               RowBox[{"8225", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"37611", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"715", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"261", "+", 
               RowBox[{"224", " ", "b"}]}], ")"}]}], "-", 
            RowBox[{"392392", " ", "b2"}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{"6303", "+", 
               RowBox[{"20111", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"97965", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "2"]}], "-", 
         RowBox[{"40040", " ", "b2", " ", 
          SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "-", 
      RowBox[{"k1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"112", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"143", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"5", " ", "b"}]}], ")"}]}], "+", 
            RowBox[{"26", " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", 
               RowBox[{"42", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"465", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"560560", " ", 
             SuperscriptBox["b", "2"]}], "-", 
            RowBox[{"256256", " ", "b2"}], "+", 
            RowBox[{"91", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"4125", "+", 
               RowBox[{"6973", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"62543", "+", 
               RowBox[{"74655", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "2"]}], "-", 
         RowBox[{"270270", " ", "b2", " ", 
          SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "-", 
      RowBox[{"2", " ", "k2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11440", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"7", " ", "b"}]}], ")"}]}], "+", 
            RowBox[{"39", " ", 
             RowBox[{"(", 
              RowBox[{"1056", "+", 
               RowBox[{"2933", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"40509", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"143", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"33", "+", 
                  RowBox[{"70", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"805", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"26", " ", 
             RowBox[{"(", 
              RowBox[{"813", "+", 
               RowBox[{"2870", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"25200", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "2"]}], "-", 
         RowBox[{"35035", " ", "b2", " ", 
          SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "-", 
      RowBox[{"k1", " ", 
       SuperscriptBox["k2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"80080", " ", 
             SuperscriptBox["b", "2"]}], "+", 
            RowBox[{"483", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"91", "+", 
               RowBox[{"75", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"13", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"8679", "+", 
               RowBox[{"9415", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"]}], "-", 
         RowBox[{"70070", " ", "b2", " ", 
          SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"5", " ", "\[Theta]12"}], "]"}]}], "-", 
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"455", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", 
            RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", "f", " ", 
          RowBox[{"(", 
           RowBox[{"507", "+", 
            RowBox[{"245", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k2", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"6", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"5045040", " ", "k2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"], "+", 
       RowBox[{"2", " ", "k1", " ", "k2", " ", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.691336709241399*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Eq", ".", 
   RowBox[{"(", "0.105", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6908373701873083`*^9, 3.690837377148396*^9}, {
  3.692604353083391*^9, 3.692604353748218*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"long", " ", 
   RowBox[{"calc", ".", " ", "duration"}], " ", "point"}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C4P31", "=", 
  RowBox[{"FullSimplify", "[", "C4P31k3", "]"}]}]], "Input",
 CellChangeTimes->{3.6908445114515457`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "32"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7007", " ", 
          SuperscriptBox["b", "2"]}], "+", 
         RowBox[{"5", " ", "f", " ", 
          RowBox[{"(", 
           RowBox[{"403", "+", 
            RowBox[{"567", " ", "f"}]}], ")"}]}], "+", 
         RowBox[{"13", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{"275", "+", 
            RowBox[{"602", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["k1", "3"], " ", 
       SuperscriptBox["k2", "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"143", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{"1250", "+", 
            RowBox[{"1393", " ", "b"}]}], ")"}]}], "+", 
         RowBox[{"78", " ", 
          RowBox[{"(", 
           RowBox[{"1003", "+", 
            RowBox[{"3381", " ", "b"}]}], ")"}], " ", "f"}], "+", 
         RowBox[{"91287", " ", 
          SuperscriptBox["f", "2"]}]}], ")"}], " ", "k1", " ", 
       SuperscriptBox["k2", "4"]}], "+", 
      RowBox[{"32032", " ", "b2", " ", "k1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["k1", "4"]}], "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "2"]}], "+", 
         SuperscriptBox["k2", "4"]}], ")"}]}], "-", 
      RowBox[{"2", " ", "k2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "256256"}], " ", "b2", " ", 
          SuperscriptBox["k1", "4"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"143", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"310", "+", 
                  RowBox[{"399", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"182", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"26", " ", 
             RowBox[{"(", 
              RowBox[{"793", "+", 
               RowBox[{"2772", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"25515", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "2"]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"143", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"99", "+", 
               RowBox[{"112", " ", "b"}]}], ")"}]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{"483", "+", 
               RowBox[{"1583", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"7245", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["k2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "k1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"143", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", "b", " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"77", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"26", " ", 
                RowBox[{"(", 
                 RowBox[{"107", "+", 
                  RowBox[{"329", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"3045", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"143", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"3839", "+", 
                    RowBox[{"4648", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"672", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"39", " ", 
                RowBox[{"(", 
                 RowBox[{"6581", "+", 
                  RowBox[{"21840", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"300888", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "-", 
         RowBox[{"k2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"715", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"34", "+", 
                  RowBox[{"21", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"6006", " ", "b2"}], "+", 
               RowBox[{"104", " ", 
                RowBox[{"(", 
                 RowBox[{"101", "+", 
                  RowBox[{"252", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"9765", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"143", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"151", "+", 
                  RowBox[{"160", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{"759", "+", 
                  RowBox[{"2419", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"10665", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "-", 
         RowBox[{"6", " ", "k1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"208", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"33", " ", "b"}], "+", 
               RowBox[{"17", " ", "f"}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"715", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"18", "+", 
                  RowBox[{"7", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"26", " ", 
                RowBox[{"(", 
                 RowBox[{"221", "+", 
                  RowBox[{"413", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"4501", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "-", 
         RowBox[{"k2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1248", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"44", " ", "b"}], "+", 
               RowBox[{"21", " ", "f"}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            RowBox[{"35", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"91", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"5", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"169", "+", 
                  RowBox[{"115", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"5", " ", "\[Theta]12"}], "]"}]}], "-", 
         RowBox[{"195", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"77", " ", "b"}], "+", 
            RowBox[{"39", " ", "f"}]}], ")"}], " ", "k1", " ", 
          SuperscriptBox["k2", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"5045040", " ", "k1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"], "+", 
       RowBox[{"2", " ", "k1", " ", "k2", " ", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.691337032095846*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Eq", ".", 
   RowBox[{"(", "0.106", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.690837379295315*^9, 3.690837387488185*^9}, {
  3.6926043583367977`*^9, 3.692604360395471*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B3h40", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"C4P12", "*", "P1", "*", "P2"}], "+", 
    RowBox[{"C4P23", "*", "P2", "*", "P3"}], "+", 
    RowBox[{"C4P31", "*", "P3", "*", "P1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6887251103145227`*^9, 3.6887251309742517`*^9}, {
   3.6887278961593924`*^9, 3.6887279248751183`*^9}, 3.688727998403563*^9, {
   3.688728081373795*^9, 3.688728082190525*^9}, 3.690836864169817*^9, 
   3.69083880560719*^9, 3.691328631549623*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"P1", " ", "P2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k1", "2"], "+", 
         SuperscriptBox["k2", "2"], "+", 
         RowBox[{"2", " ", "k1", " ", "k2", " ", 
          RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"143", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"2032", "+", 
                  RowBox[{"2023", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"112", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{"9616", "+", 
               RowBox[{"28413", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"128898", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "3"], " ", "k2"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"249249", " ", 
             SuperscriptBox["b", "2"]}], "+", 
            RowBox[{"16016", " ", "b2"}], "+", 
            RowBox[{"26", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"8371", "+", 
               RowBox[{"12019", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"9", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"10842", "+", 
               RowBox[{"12397", " ", "f"}]}], ")"}]}]}], ")"}], " ", "k1", 
          " ", 
          SuperscriptBox["k2", "3"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"56", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2717", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"78", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"33", "+", 
                  RowBox[{"46", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"f", " ", 
                RowBox[{"(", 
                 RowBox[{"1118", "+", 
                  RowBox[{"1215", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1001", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"723", " ", "b"}], "+", 
                  RowBox[{"750", " ", 
                   SuperscriptBox["b", "2"]}], "+", 
                  RowBox[{"80", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{"24517", "+", 
                  RowBox[{"75719", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"340767", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"143", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"99", "+", 
                  RowBox[{"112", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{"483", "+", 
                  RowBox[{"1583", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"7245", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
         RowBox[{"k1", " ", "k2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"104", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7777", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"11", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"688", "+", 
                  RowBox[{"987", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"154", " ", "b2"}], "+", 
                  RowBox[{"f", " ", 
                   RowBox[{"(", 
                    RowBox[{"576", "+", 
                    RowBox[{"623", " ", "f"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"572", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"1401", "+", 
                    RowBox[{"1414", " ", "b"}]}], ")"}]}], "+", 
                  RowBox[{"168", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{"27108", "+", 
                  RowBox[{"85631", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"376677", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"112", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"143", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"5", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"26", " ", 
                RowBox[{"(", 
                 RowBox[{"17", "+", 
                  RowBox[{"42", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"465", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"143", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"5345", "+", 
                    RowBox[{"5138", " ", "b"}]}], ")"}]}], "+", 
                  RowBox[{"672", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{"27553", "+", 
                  RowBox[{"81067", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"381339", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"143", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"151", "+", 
                  RowBox[{"160", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{"759", "+", 
                  RowBox[{"2419", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"10665", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{"2", " ", "k1", " ", "k2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"143", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"592", "+", 
                  RowBox[{"525", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{"3440", "+", 
                  RowBox[{"8799", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"53046", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"143", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"982", "+", 
                  RowBox[{"805", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"26", " ", 
                RowBox[{"(", 
                 RowBox[{"2715", "+", 
                  RowBox[{"6587", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"70371", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["k2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"143", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"661", "+", 
                  RowBox[{"490", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"91", " ", 
                RowBox[{"(", 
                 RowBox[{"579", "+", 
                  RowBox[{"1345", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"66087", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"]}], "+", 
            RowBox[{"35", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"91", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"5", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"169", "+", 
                  RowBox[{"115", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"5", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"91", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"44", "+", 
               RowBox[{"35", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"676", "+", 
               RowBox[{"805", " ", "f"}]}], ")"}]}]}], ")"}], " ", "k1", " ", 
          
          SuperscriptBox["k2", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"k1", " ", "P2", " ", "P3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2288", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"10", "+", 
                  RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"7", " ", "b2"}]}], ")"}]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{"6848", "+", 
               RowBox[{"18781", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"91287", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", 
          SuperscriptBox["k1", "4"], " ", "k2"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32032", " ", 
             SuperscriptBox["b", "2"]}], "-", 
            RowBox[{"73073", " ", "b2"}], "+", 
            RowBox[{"30", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"715", "+", 
               RowBox[{"602", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"52", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"935", "+", 
               RowBox[{"938", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "3"]}], "-", 
         RowBox[{"18018", " ", "b2", " ", 
          SuperscriptBox["k2", "5"]}], "+", 
         RowBox[{"2", " ", "k1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"56", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2717", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"78", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"33", "+", 
                  RowBox[{"46", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"f", " ", 
                RowBox[{"(", 
                 RowBox[{"1118", "+", 
                  RowBox[{"1215", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"143", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"2325", "+", 
                    RowBox[{"1792", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"896", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{"11253", "+", 
                  RowBox[{"31367", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"152145", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
            RowBox[{"86086", " ", "b2", " ", 
             SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
         RowBox[{"k2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"572", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "b", " ", 
                   RowBox[{"(", 
                    RowBox[{"61", "+", 
                    RowBox[{"77", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"21", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{"2536", "+", 
                  RowBox[{"8225", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"37611", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"715", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"261", "+", 
                  RowBox[{"224", " ", "b"}]}], ")"}]}], "-", 
               RowBox[{"392392", " ", "b2"}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{"6303", "+", 
                  RowBox[{"20111", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"97965", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
            RowBox[{"40040", " ", "b2", " ", 
             SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{"k1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"112", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"143", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"5", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"26", " ", 
                RowBox[{"(", 
                 RowBox[{"17", "+", 
                  RowBox[{"42", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"465", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"560560", " ", 
                SuperscriptBox["b", "2"]}], "-", 
               RowBox[{"256256", " ", "b2"}], "+", 
               RowBox[{"91", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"4125", "+", 
                  RowBox[{"6973", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"62543", "+", 
                  RowBox[{"74655", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
            RowBox[{"270270", " ", "b2", " ", 
             SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{"2", " ", "k2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"11440", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"7", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"39", " ", 
                RowBox[{"(", 
                 RowBox[{"1056", "+", 
                  RowBox[{"2933", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"40509", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"143", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "b", " ", 
                   RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{"70", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"805", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"26", " ", 
                RowBox[{"(", 
                 RowBox[{"813", "+", 
                  RowBox[{"2870", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"25200", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
            RowBox[{"35035", " ", "b2", " ", 
             SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{"k1", " ", 
          SuperscriptBox["k2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"80080", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"483", " ", "f", " ", 
                RowBox[{"(", 
                 RowBox[{"91", "+", 
                  RowBox[{"75", " ", "f"}]}], ")"}]}], "+", 
               RowBox[{"13", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"8679", "+", 
                  RowBox[{"9415", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"]}], "-", 
            RowBox[{"70070", " ", "b2", " ", 
             SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"5", " ", "\[Theta]12"}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"455", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"7", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"507", "+", 
               RowBox[{"245", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k1", "2"], " ", 
          SuperscriptBox["k2", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"k2", " ", "P1", " ", "P3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7007", " ", 
             SuperscriptBox["b", "2"]}], "+", 
            RowBox[{"5", " ", "f", " ", 
             RowBox[{"(", 
              RowBox[{"403", "+", 
               RowBox[{"567", " ", "f"}]}], ")"}]}], "+", 
            RowBox[{"13", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"275", "+", 
               RowBox[{"602", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["k1", "3"], " ", 
          SuperscriptBox["k2", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"143", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"1250", "+", 
               RowBox[{"1393", " ", "b"}]}], ")"}]}], "+", 
            RowBox[{"78", " ", 
             RowBox[{"(", 
              RowBox[{"1003", "+", 
               RowBox[{"3381", " ", "b"}]}], ")"}], " ", "f"}], "+", 
            RowBox[{"91287", " ", 
             SuperscriptBox["f", "2"]}]}], ")"}], " ", "k1", " ", 
          SuperscriptBox["k2", "4"]}], "-", 
         RowBox[{"32032", " ", "b2", " ", "k1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
            RowBox[{"13", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "+", 
            SuperscriptBox["k2", "4"]}], ")"}]}], "+", 
         RowBox[{"2", " ", "k2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "256256"}], " ", "b2", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"143", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{"310", "+", 
                    RowBox[{"399", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"182", " ", "b2"}]}], ")"}]}], "+", 
               RowBox[{"26", " ", 
                RowBox[{"(", 
                 RowBox[{"793", "+", 
                  RowBox[{"2772", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"25515", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"143", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"99", "+", 
                  RowBox[{"112", " ", "b"}]}], ")"}]}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{"483", "+", 
                  RowBox[{"1583", " ", "b"}]}], ")"}], " ", "f"}], "+", 
               RowBox[{"7245", " ", 
                SuperscriptBox["f", "2"]}]}], ")"}], " ", 
             SuperscriptBox["k2", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["k2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "k1"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"32", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"143", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"7", " ", "b"}]}], ")"}]}], "-", 
                    RowBox[{"77", " ", "b2"}]}], ")"}]}], "+", 
                  RowBox[{"26", " ", 
                   RowBox[{"(", 
                    RowBox[{"107", "+", 
                    RowBox[{"329", " ", "b"}]}], ")"}], " ", "f"}], "+", 
                  RowBox[{"3045", " ", 
                   SuperscriptBox["f", "2"]}]}], ")"}], " ", 
                SuperscriptBox["k1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"143", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"3839", "+", 
                    RowBox[{"4648", " ", "b"}]}], ")"}]}], "-", 
                    RowBox[{"672", " ", "b2"}]}], ")"}]}], "+", 
                  RowBox[{"39", " ", 
                   RowBox[{"(", 
                    RowBox[{"6581", "+", 
                    RowBox[{"21840", " ", "b"}]}], ")"}], " ", "f"}], "+", 
                  RowBox[{"300888", " ", 
                   SuperscriptBox["f", "2"]}]}], ")"}], " ", 
                SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]12"}], "]"}]}], "-", 
            RowBox[{"k2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"715", " ", "b", " ", 
                   RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{"21", " ", "b"}]}], ")"}]}], "-", 
                  RowBox[{"6006", " ", "b2"}], "+", 
                  RowBox[{"104", " ", 
                   RowBox[{"(", 
                    RowBox[{"101", "+", 
                    RowBox[{"252", " ", "b"}]}], ")"}], " ", "f"}], "+", 
                  RowBox[{"9765", " ", 
                   SuperscriptBox["f", "2"]}]}], ")"}], " ", 
                SuperscriptBox["k1", "2"]}], "+", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"143", " ", "b", " ", 
                   RowBox[{"(", 
                    RowBox[{"151", "+", 
                    RowBox[{"160", " ", "b"}]}], ")"}]}], "+", 
                  RowBox[{"13", " ", 
                   RowBox[{"(", 
                    RowBox[{"759", "+", 
                    RowBox[{"2419", " ", "b"}]}], ")"}], " ", "f"}], "+", 
                  RowBox[{"10665", " ", 
                   SuperscriptBox["f", "2"]}]}], ")"}], " ", 
                SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"3", " ", "\[Theta]12"}], "]"}]}], "-", 
            RowBox[{"6", " ", "k1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"208", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"33", " ", "b"}], "+", 
                  RowBox[{"17", " ", "f"}]}], ")"}], " ", 
                SuperscriptBox["k1", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"715", " ", "b", " ", 
                   RowBox[{"(", 
                    RowBox[{"18", "+", 
                    RowBox[{"7", " ", "b"}]}], ")"}]}], "+", 
                  RowBox[{"26", " ", 
                   RowBox[{"(", 
                    RowBox[{"221", "+", 
                    RowBox[{"413", " ", "b"}]}], ")"}], " ", "f"}], "+", 
                  RowBox[{"4501", " ", 
                   SuperscriptBox["f", "2"]}]}], ")"}], " ", 
                SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "\[Theta]12"}], "]"}]}], "-", 
            RowBox[{"k2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1248", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"44", " ", "b"}], "+", 
                  RowBox[{"21", " ", "f"}]}], ")"}], " ", 
                SuperscriptBox["k1", "2"]}], "+", 
               RowBox[{"35", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"91", " ", "b", " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"5", " ", "f"}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", "f", " ", 
                   RowBox[{"(", 
                    RowBox[{"169", "+", 
                    RowBox[{"115", " ", "f"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["k2", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"5", " ", "\[Theta]12"}], "]"}]}], "-", 
            RowBox[{"195", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"77", " ", "b"}], "+", 
               RowBox[{"39", " ", "f"}]}], ")"}], " ", "k1", " ", 
             SuperscriptBox["k2", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"5045040", " ", "k1", " ", "k2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"], "+", 
       RowBox[{"2", " ", "k1", " ", "k2", " ", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.6913370383526287`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Eq", ".", 
     RowBox[{"(", "4.97", ")"}]}], " ", "with", " ", "L"}], "=", "4"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.69083739539367*^9, 3.6908374108433313`*^9}, {
  3.692604370610518*^9, 3.692604416230564*^9}, {3.693096201138783*^9, 
  3.69309620155136*^9}}]
},
WindowSize->{1040, 698},
WindowMargins->{{84, Automatic}, {Automatic, 44}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (2013\:5e741\
\:670828\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 254, 6, 28, "Input"],
Cell[815, 28, 705, 16, 63, "Input"],
Cell[1523, 46, 151, 4, 28, "Input"],
Cell[1677, 52, 422, 9, 28, "Input"],
Cell[2102, 63, 673, 22, 74, "Input"],
Cell[2778, 87, 4925, 158, 284, "Input"],
Cell[7706, 247, 2670, 76, 257, "Input"],
Cell[10379, 325, 3377, 101, 126, "Input"],
Cell[13759, 428, 165, 4, 28, "Input"],
Cell[13927, 434, 130, 3, 28, "Input"],
Cell[14060, 439, 480, 11, 47, "Input"],
Cell[14543, 452, 174, 3, 28, "Input"],
Cell[14720, 457, 280, 6, 28, "Input"],
Cell[15003, 465, 479, 13, 49, "Input"],
Cell[15485, 480, 4259, 147, 246, "Input"],
Cell[19747, 629, 377, 7, 28, "Input"],
Cell[20127, 638, 529, 14, 28, "Input"],
Cell[20659, 654, 231, 5, 28, "Input"],
Cell[20893, 661, 668, 13, 28, "Input"],
Cell[21564, 676, 347, 8, 28, "Input"],
Cell[21914, 686, 382, 9, 28, "Input"],
Cell[22299, 697, 594, 12, 28, "Input"],
Cell[22896, 711, 263, 8, 41, "Input"],
Cell[CellGroupData[{
Cell[23184, 723, 288, 5, 28, "Input"],
Cell[23475, 730, 8897, 259, 189, "Output"]
}, Open  ]],
Cell[32387, 992, 261, 7, 28, "Input"],
Cell[CellGroupData[{
Cell[32673, 1003, 140, 3, 28, "Input"],
Cell[32816, 1008, 11419, 320, 234, "Output"]
}, Open  ]],
Cell[44250, 1331, 212, 6, 28, "Input"],
Cell[44465, 1339, 130, 3, 28, "Input"],
Cell[CellGroupData[{
Cell[44620, 1346, 140, 3, 28, "Input"],
Cell[44763, 1351, 11422, 320, 234, "Output"]
}, Open  ]],
Cell[56200, 1674, 211, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[56436, 1684, 530, 10, 28, "Input"],
Cell[56969, 1696, 33814, 886, 630, "Output"]
}, Open  ]],
Cell[90798, 2585, 316, 8, 28, "Input"],
Cell[91117, 2595, 269, 6, 28, "Input"],
Cell[91389, 2603, 286, 6, 28, "Input"],
Cell[91678, 2611, 617, 16, 49, "Input"],
Cell[92298, 2629, 4259, 147, 246, "Input"],
Cell[96560, 2778, 430, 8, 28, "Input"],
Cell[96993, 2788, 581, 15, 28, "Input"],
Cell[97577, 2805, 904, 24, 63, "Input"],
Cell[98484, 2831, 561, 11, 28, "Input"],
Cell[99048, 2844, 263, 8, 41, "Input"],
Cell[CellGroupData[{
Cell[99336, 2856, 289, 5, 28, "Input"],
Cell[99628, 2863, 12607, 342, 277, "Output"]
}, Open  ]],
Cell[112250, 3208, 218, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[112493, 3217, 140, 3, 28, "Input"],
Cell[112636, 3222, 12173, 331, 278, "Output"]
}, Open  ]],
Cell[124824, 3556, 217, 5, 28, "Input"],
Cell[125044, 3563, 130, 3, 28, "Input"],
Cell[CellGroupData[{
Cell[125199, 3570, 140, 3, 28, "Input"],
Cell[125342, 3575, 11592, 305, 256, "Output"]
}, Open  ]],
Cell[136949, 3883, 222, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[137196, 3892, 491, 10, 28, "Input"],
Cell[137690, 3904, 38680, 963, 806, "Output"]
}, Open  ]],
Cell[176385, 4870, 385, 9, 28, "Input"],
Cell[176773, 4881, 235, 5, 28, "Input"],
Cell[177011, 4888, 216, 5, 28, "Input"],
Cell[177230, 4895, 661, 16, 49, "Input"],
Cell[177894, 4913, 4259, 147, 246, "Input"],
Cell[182156, 5062, 473, 8, 28, "Input"],
Cell[182632, 5072, 626, 15, 28, "Input"],
Cell[183261, 5089, 998, 25, 63, "Input"],
Cell[184262, 5116, 590, 12, 28, "Input"],
Cell[184855, 5130, 263, 8, 41, "Input"],
Cell[CellGroupData[{
Cell[185143, 5142, 339, 6, 28, "Input"],
Cell[185485, 5150, 9918, 272, 255, "Output"]
}, Open  ]],
Cell[195418, 5425, 222, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[195665, 5434, 142, 3, 28, "Input"],
Cell[195810, 5439, 9101, 248, 278, "Output"]
}, Open  ]],
Cell[204926, 5690, 220, 5, 28, "Input"],
Cell[205149, 5697, 130, 3, 28, "Input"],
Cell[CellGroupData[{
Cell[205304, 5704, 142, 3, 28, "Input"],
Cell[205449, 5709, 8759, 233, 234, "Output"]
}, Open  ]],
Cell[214223, 5945, 220, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[214468, 5954, 510, 10, 28, "Input"],
Cell[214981, 5966, 29360, 735, 718, "Output"]
}, Open  ]],
Cell[244356, 6704, 333, 9, 28, "Input"]
}
]
*)


